VGL-stGen: Learning a shared multimodal model for lung histology and spatial transcriptomics

VGL-stGen is a multimodal large language model adapted from a pretrained medical vision-language model using paired lung H&E and spatial transcriptomics with single-cell references. Training integrates image-expression and expression-cell-type pairs, and gene-conditioned pseudo-labels transfer transcriptomic cell-type supervision to histology images. One deployed checkpoint supports thirteen evaluated tasks spanning tissue and cell-type classification, gene prediction and conditional expression completion from combinations of histology, cell identity and observed gene expression. Task-specific decoding produces categorical labels, gene lists and structured expression levels. For conditional completion, fixing queried gene identities and predicting their levels autoregressively improves structured prediction. Controlled adaptation shows that restricting supervision to requested expression-level tokens can further improve image-conditioned completion. Image-permutation experiments indicate that correctly paired histology adds information beyond observed expression. External classification relies partly on computational references with shared annotation lineage, and some H&E sources were exposed during cancer training or model development. Within these conditions, VGL-stGen demonstrates how a medical vision-language backbone can learn from spatial transcriptomics and histology to connect tissue morphology and molecular states through shared generative modeling.

==> anc/README.txt <==
Supporting numerical data and evaluation protocols for VGL-stGen.

The tables directory contains the reported task scores and comparisons. The vlm_benchmark directory contains model conditions, all model scores, and paired bootstrap results, including the format-constrained control. The tcga_bulk results are reported from the author-provided analysis and have not been independently recomputed here. Root files provide data-source links, aggregate results, the input-perturbation protocol, and figure/evaluation provenance.

The manuscript and figures are unchanged from the verified final package. Workspace prefixes in two provenance files are represented as relative paths. Internal training-sample manifests, processing audits, obsolete qualitative-panel audits and operational reproduction notes are not part of this public bundle. No performance values were changed. This bundle does not include raw training data or model weights.


==> anc/data_sources.csv <==
dataset,evaluated_units,unit,provider_record
Visium CytAssist SCC,"3,775",spot,https://www.10xgenomics.com/datasets/human-lung-cancer-ffpe-2-standard
Visium CytAssist LCNEC,"6,189",spot,https://www.10xgenomics.com/datasets/human-lung-cancer-11-mm-capture-area-ffpe-2-standard
Xenium multimodal adenocarcinoma,"73,870",cell,https://www.10xgenomics.com/datasets/preview-data-ffpe-human-lung-cancer-with-xenium-multimodal-cell-segmentation-1-standard
Xenium IO panel and add-on,"140,376",cell,https://www.10xgenomics.com/datasets/ffpe-human-lung-cancer-data-with-human-immuno-oncology-profiling-panel-and-custom-add-on-1-standard


==> anc/expression_input_protocol.json <==
{
  "image_permutation": "Within each source sample/platform, sort by SHA256('20260912|' + row_id), then rotate one step; fixed before shuffled inference.",
  "observed_gene_selection": "SHA256('20260913|' + row_id + '|' + gene.upper()); retain first budget known pairs, then restore original order; all 25 query masks retained",
  "observed_budgets": [
    75,
    50,
    25
  ],
  "reuse_rule": "Reuse the sealed within-sample/source-platform permutation without recomputing or selecting an alternative"
}


==> anc/matched_morphology.json <==
{
  "n_matched": 54058,
  "n_classes": 12,
  "scope": "Existing image-only predictions rescored on the exact encoder-comparison subset; no new inference. Full-cohort results are retained separately.",
  "source_subset": "research/aux_head/ext_probe_manifest.parquet",
  "source_subset_sha256": "8ecc10fd34ee28c0c0a63f6766dba5588e29735a0f8682ec238fd510fb6cfd94",
  "runs": {
    "pre_cancer": {
      "balanced_accuracy": 0.2267984323313912,
      "full_cohort_balanced_accuracy": 0.2257925467430273,
      "n_full": 224210,
      "label_mismatches": 0,
      "per_class": {
        "b_cell": {
          "support": 3200,
          "correct": 193
        },
        "cdc": {
          "support": 4046,
          "correct": 141
        },
        "endothelial_cell": {
          "support": 13072,
          "correct": 6187
        },
        "epithelial_cell": {
          "support": 1000,
          "correct": 804
        },
        "macrophage_monocyte": {
          "support": 1000,
          "correct": 411
        },
        "mast_cell": {
          "support": 1027,
          "correct": 0
        },
        "neutrophils": {
          "support": 269,
          "correct": 0
        },
        "nk_cell": {
          "support": 1258,
          "correct": 58
        },
        "pdc": {
          "support": 561,
          "correct": 0
        },
        "plasma_cell": {
          "support": 5269,
          "correct": 80
        },
        "stromal": {
          "support": 22356,
          "correct": 9341
        },
        "t_cell": {
          "support": 1000,
          "correct": 459
        }
      },
      "source_predictions_sha256": {
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank0.jsonl": "d7ca3081a218f7eb2bffa97196a65708d19a8488f5aa53f6c6c373bbdfe79f29",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank1.jsonl": "1f8fab75749c02d574857dc355d1c24ab082f7f6bbe499b419e24ede9610a6f3",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank2.jsonl": "9e82d890ade776eeb53fc219b87084deca8bb5d3e2e25ece88923dc1aaa65b6f",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank3.jsonl": "d368c5896b72259d0a83e140b2fa26879d3f4ddd64bb53b3a62e78d415c670c5",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank4.jsonl": "c9992fddc73554c5043e948bad9dfdc7655fd454be1ca03ff365106b1c9fd632",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank5.jsonl": "1a7725a84d1061053b49749141461f9813d25096e518447aca033c20c13d9233",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/cot_full_last_streaming/hvg_results_rank6.jsonl": "6740a111ea16867ad950f50396cd688251587105036e09e8f0594ea4115d5625"
      }
    },
    "deployed": {
      "balanced_accuracy": 0.19978508779187928,
      "full_cohort_balanced_accuracy": 0.20121029083126252,
      "n_full": 224210,
      "label_mismatches": 0,
      "per_class": {
        "b_cell": {
          "support": 3200,
          "correct": 175
        },
        "cdc": {
          "support": 4046,
          "correct": 24
        },
        "endothelial_cell": {
          "support": 13072,
          "correct": 2282
        },
        "epithelial_cell": {
          "support": 1000,
          "correct": 683
        },
        "macrophage_monocyte": {
          "support": 1000,
          "correct": 735
        },
        "mast_cell": {
          "support": 1027,
          "correct": 0
        },
        "neutrophils": {
          "support": 269,
          "correct": 0
        },
        "nk_cell": {
          "support": 1258,
          "correct": 0
        },
        "pdc": {
          "support": 561,
          "correct": 0
        },
        "plasma_cell": {
          "support": 5269,
          "correct": 6
        },
        "stromal": {
          "support": 22356,
          "correct": 7849
        },
        "t_cell": {
          "support": 1000,
          "correct": 392
        }
      },
      "source_predictions_sha256": {
        "research/cancer_block_replay/deploy_ckpt_eval/celltype_cert_results/post6_streaming/hvg_results_rank0.jsonl": "c6d12b28c2986cae801a64bcb11fd4068c267ecb498cd8315f5798f56eb8278d"
      }
    },
    "before_distillation": {
      "balanced_accuracy": 0.16069525852737088,
      "full_cohort_balanced_accuracy": 0.16124540530836906,
      "n_full": 224210,
      "label_mismatches": 0,
      "per_class": {
        "b_cell": {
          "support": 3200,
          "correct": 157
        },
        "cdc": {
          "support": 4046,
          "correct": 0
        },
        "endothelial_cell": {
          "support": 13072,
          "correct": 332
        },
        "epithelial_cell": {
          "support": 1000,
          "correct": 642
        },
        "macrophage_monocyte": {
          "support": 1000,
          "correct": 691
        },
        "mast_cell": {
          "support": 1027,
          "correct": 0
        },
        "neutrophils": {
          "support": 269,
          "correct": 0
        },
        "nk_cell": {
          "support": 1258,
          "correct": 0
        },
        "pdc": {
          "support": 561,
          "correct": 0
        },
        "plasma_cell": {
          "support": 5269,
          "correct": 0
        },
        "stromal": {
          "support": 22356,
          "correct": 3239
        },
        "t_cell": {
          "support": 1000,
          "correct": 376
        }
      },
      "source_predictions_sha256": {
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank0.jsonl": "7e98938cef578aabae4d25abf494d18e77681f9484bf39b7e3bcee0e88bf631b",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank1.jsonl": "62824ecfb73f2a00322a16e5cd627c808cddedd7a3232cae4a87c8ce5f4888fe",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank2.jsonl": "a9e2ccee86b3690cf7836dfe6acd16be29663efaec80fe8147fcc17cec0da3eb",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank3.jsonl": "e1c2a12d8fdb76addf3bf9f71c1383a6024fe357db8d5b2870ddfa0abe99ba80",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank4.jsonl": "49240d89dcb2a005885b752b68b81e34cf1faa6825507089427b009337759ab3",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank5.jsonl": "2bbce587573c07acf45501b54dccca8d82eed4440eed9dd80acacfbbf8dc052f",
        ".-embed/node_backup_2026_07_20/vgl_embed/external_eval/out/base_cot_full_streaming/hvg_results_rank6.jsonl": "5a8276ae3396791dc6e16e5d46c34de8912c50be14c96e50137730fe1b508831"
      }
    }
  }
}


==> anc/source_data.json <==
{
  "cell_comparison": [
    {
      "model": "VGL-stGen",
      "balanced": 0.629293,
      "macro_f1": 0.602284,
      "source": "research/cell_fm_benchmark_2026_07_29/post6_paths.json"
    },
    {
      "model": "Rank-weighted logistic",
      "balanced": 0.6616,
      "macro_f1": 0.556,
      "source": "research/cell_fm_benchmark_2026_07_29/stage0_results_f1.json"
    },
    {
      "model": "Geneformer V2 FT",
      "balanced": 0.5967,
      "macro_f1": 0.5495,
      "source": "research/cell_fm_benchmark_2026_07_29/stage3_gf_v2_104m_ft_f1.json"
    },
    {
      "model": "Geneformer CLcancer FT",
      "balanced": 0.5998,
      "macro_f1": 0.5355,
      "source": "research/cell_fm_benchmark_2026_07_29/stage3_gf_v2_104m_can_ft_f1.json"
    }
  ],
  "cancer_comparison": [
    {
      "model": "CONCH-v1.5",
      "balanced": 0.7626,
      "ci_lo": 0.7533,
      "ci_hi": 0.7718,
      "source": "research/tcga_luad_probe/encoder_arm/results452/CONCH-v1.5.json"
    },
    {
      "model": "Virchow2",
      "balanced": 0.7607,
      "ci_lo": 0.7509,
      "ci_hi": 0.7702,
      "source": "research/tcga_luad_probe/encoder_arm/results452/Virchow2.json"
    },
    {
      "model": "Phikon",
      "balanced": 0.7592,
      "ci_lo": 0.7497,
      "ci_hi": 0.7693,
      "source": "research/tcga_luad_probe/encoder_arm/results452/Phikon.json"
    },
    {
      "model": "GigaPath",
      "balanced": 0.7578,
      "ci_lo": 0.7483,
      "ci_hi": 0.7671,
      "source": "research/tcga_luad_probe/encoder_arm/results452/GigaPath.json"
    },
    {
      "model": "CONCH",
      "balanced": 0.7562,
      "ci_lo": 0.7465,
      "ci_hi": 0.7657,
      "source": "research/tcga_luad_probe/encoder_arm/results452/CONCH.json"
    },
    {
      "model": "VGL-stGen",
      "balanced": 0.7532,
      "ci_lo": 0.7452,
      "ci_hi": 0.761,
      "source": "research/tcga_luad_probe/alignment_qc/vgl_reaggregated.json"
    },
    {
      "model": "hibou-L",
      "balanced": 0.7517,
      "ci_lo": 0.7418,
      "ci_hi": 0.7609,
      "source": "research/tcga_luad_probe/encoder_arm/results452/hibou-L.json"
    },
    {
      "model": "CTransPath",
      "balanced": 0.7501,
      "ci_lo": 0.7409,
      "ci_hi": 0.7596,
      "source": "research/tcga_luad_probe/encoder_arm/results452/CTransPath.json"
    },
    {
      "model": "KEEP",
      "balanced": 0.7493,
      "ci_lo": 0.7397,
      "ci_hi": 0.759,
      "source": "research/tcga_luad_probe/encoder_arm/results452/KEEP.json"
    },
    {
      "model": "UNI",
      "balanced": 0.7452,
      "ci_lo": 0.7353,
      "ci_hi": 0.7549,
      "source": "research/tcga_luad_probe/encoder_arm/results452/UNI.json"
    },
    {
      "model": "ResNet50",
      "balanced": 0.7427,
      "ci_lo": 0.7348,
      "ci_hi": 0.7503,
      "source": "research/tcga_luad_probe/encoder_arm/results452/ResNet50.json"
    },
    {
      "model": "H-optimus-0",
      "balanced": 0.7259,
      "ci_lo": 0.7154,
      "ci_hi": 0.736,
      "source": "research/tcga_luad_probe/encoder_arm/results452/H-optimus-0.json"
    },
    {
      "model": "midnight",
      "balanced": 0.7035,
      "ci_lo": 0.69,
      "ci_hi": 0.7173,
      "source": "research/tcga_luad_probe/encoder_arm/results452/midnight.json"
    },
    {
      "model": "UNI2-h",
      "balanced": 0.6991,
      "ci_lo": 0.689,
      "ci_hi": 0.7089,
      "source": "research/tcga_luad_probe/encoder_arm/results452/UNI2-h.json"
    },
    {
      "model": "Phikon-v2",
      "balanced": 0.6938,
      "ci_lo": 0.6834,
      "ci_hi": 0.7042,
      "source": "research/tcga_luad_probe/encoder_arm/results452/Phikon-v2.json"
    },
    {
      "model": "ColorHistogram",
      "balanced": 0.6113,
      "ci_lo": 0.5996,
      "ci_hi": 0.6228,
      "source": "research/tcga_luad_probe/encoder_arm/results452/ColorHistogram.json"
    }
  ],
  "expression_recovery": [
    {
      "task": "Image + visible levels",
      "free_generation": 0.0361,
      "autoregressive": 0.65956,
      "training_table": 0.6198,
      "source": "research/exprbin_repair_2026_08_06/SLOT_RESULTS.json",
      "free_source": "research/exprbin_internal_2026_08_06/EXPRBIN_HELDOUT_RESULTS.json"
    },
    {
      "task": "Cell type + visible levels",
      "free_generation": 0.0123,
      "autoregressive": 0.68576,
      "training_table": 0.69632,
      "source": "research/exprbin_repair_2026_08_06/SLOT_RESULTS.json",
      "free_source": "research/exprbin_internal_2026_08_06/EXPRBIN_HELDOUT_RESULTS.json"
    }
  ],
  "image_ablation": [
    {
      "condition": "Base · teacher-forced",
      "delta": 0.00012000000000000083,
      "ci_lo": -0.0009599999999999986,
      "ci_hi": 0.0011600000000000004,
      "source": "research/exprbin_repair_2026_08_06/SLOT_RESULTS.json",
      "key": "base|image|test"
    },
    {
      "condition": "VGL · teacher-forced",
      "delta": 0.00968,
      "ci_lo": 0.0071189999999999995,
      "ci_hi": 0.012400999999999995,
      "source": "research/exprbin_repair_2026_08_06/SLOT_RESULTS.json",
      "key": "alldata_post6|image|test"
    },
    {
      "condition": "VGL · all-Absent",
      "delta": 0.009200000000000002,
      "ci_lo": 0.00668,
      "ci_hi": 0.011880999999999997,
      "source": "research/exprbin_repair_2026_08_06/SLOT_RESULTS.json",
      "key": "alldata_post6|image|test|fill=absent"
    }
  ],
  "tasks": [
    {
      "task": 1,
      "key": "genes->celltype",
      "label": "Genes → cell type",
      "metric": "balanced / macro-F1",
      "score": "0.6293 / 0.6023",
      "condition": "External, silver"
    },
    {
      "task": 2,
      "key": "image+genes->celltype",
      "label": "Image + genes → cell type",
      "metric": "balanced",
      "score": "0.5394",
      "condition": "Partial H&E exposure"
    },
    {
      "task": 3,
      "key": "image->celltype",
      "label": "Image → cell type",
      "metric": "balanced",
      "score": "0.2012",
      "condition": "Partial H&E exposure"
    },
    {
      "task": 4,
      "key": "image->cancer_binary",
      "label": "Image → tumour",
      "metric": "balanced",
      "score": "0.7532",
      "condition": "TCGA, development use"
    },
    {
      "task": 5,
      "key": "image->cancer_multiclass",
      "label": "Image → tissue type",
      "metric": "macro-F1",
      "score": "0.1200 → 0.2801",
      "condition": "TCGA, transductive"
    },
    {
      "task": 6,
      "key": "image->top_genes",
      "label": "Image → top genes",
      "metric": "gene-set F1",
      "score": "0.1173",
      "condition": "Partial H&E exposure"
    },
    {
      "task": 7,
      "key": "celltype->top_genes",
      "label": "Cell type → top genes",
      "metric": "gene-set F1",
      "score": "0.0965",
      "condition": "External"
    },
    {
      "task": 8,
      "key": "image+partial_genes->top_genes",
      "label": "Image + partial genes → genes",
      "metric": "gene-set F1",
      "score": "0.0604",
      "condition": "Partial H&E exposure"
    },
    {
      "task": 9,
      "key": "celltype+partial_genes->top_genes",
      "label": "Cell type + partial genes → genes",
      "metric": "gene-set F1",
      "score": "0.0484",
      "condition": "External"
    },
    {
      "task": 10,
      "key": "image->very_high_genes",
      "label": "Image → very-high genes",
      "metric": "gene-set F1",
      "score": "0.2828",
      "condition": "Internal, true length"
    },
    {
      "task": 11,
      "key": "image+partial_expr_bins->expr_bins",
      "label": "Image + levels → missing levels",
      "metric": "pair-F1",
      "score": "0.6596",
      "condition": "Internal, autoregressive"
    },
    {
      "task": 12,
      "key": "celltype+partial_expr_bins->expr_bins",
      "label": "Cell type + levels → missing levels",
      "metric": "pair-F1",
      "score": "0.6858",
      "condition": "Internal, autoregressive"
    },
    {
      "task": 13,
      "key": "expr_bins->celltype",
      "label": "Levels → cell type",
      "metric": "accuracy",
      "score": "0.7420",
      "condition": "Internal"
    }
  ],
  "expression_confirmation": {
    "source": "research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json",
    "sha256": "23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c",
    "verification_source": "research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_VERIFICATION.json",
    "verification_sha256": "3ebd83d508bb8d539616e482b609c147499d850e9b1375c0b0dd9ea508872bab",
    "results": {
      "image": {
        "initial": {
          "pair_f1": 0.65956,
          "level_macro_f1": 0.37800963961462647,
          "non_absent_accuracy": 0.22761618880033122,
          "predicted_absent_fraction": 0.77412,
          "rows": 1000,
          "slots": 25000
        },
        "arms": {
          "full_answer": {
            "pair_f1": {
              "values": [
                0.67096,
                0.67252,
                0.67252
              ],
              "mean": 0.672,
              "std_ddof1": 0.0009006664199358196,
              "min": 0.67096,
              "max": 0.67252
            },
            "level_macro_f1": {
              "values": [
                0.4248594868287946,
                0.4261554072298711,
                0.42953621628193667
              ],
              "mean": 0.42685037011353416,
              "std_ddof1": 0.0024145764953141455,
              "min": 0.4248594868287946,
              "max": 0.42953621628193667
            },
            "non_absent_accuracy": {
              "values": [
                0.26518993892971743,
                0.2634302867198013,
                0.2706759134665149
              ],
              "mean": 0.2664320463720112,
              "std_ddof1": 0.0037791401021692746,
              "min": 0.2634302867198013,
              "max": 0.2706759134665149
            }
          },
          "level_only": {
            "pair_f1": {
              "values": [
                0.68032,
                0.68164,
                0.67948
              ],
              "mean": 0.6804800000000001,
              "std_ddof1": 0.0010888526071053185,
              "min": 0.67948,
              "max": 0.68164
            },
            "level_macro_f1": {
              "values": [
                0.4465672133622446,
                0.4476833807490791,
                0.44478740966536173
              ],
              "mean": 0.4463460012588951,
              "std_ddof1": 0.0014606037195053951,
              "min": 0.44478740966536173,
              "max": 0.4476833807490791
            },
            "non_absent_accuracy": {
              "values": [
                0.29303384742780253,
                0.2951040264982921,
                0.2909636683573129
              ],
              "mean": 0.29303384742780253,
              "std_ddof1": 0.0020701790704895917,
              "min": 0.2909636683573129,
              "max": 0.2951040264982921
            }
          }
        },
        "contrasts": {
          "full_answer_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.0114,
              "7": 0.012960000000000001,
              "2026": 0.012960000000000001
            },
            "seed_difference_summary": {
              "values": [
                0.0114,
                0.012960000000000001,
                0.012960000000000001
              ],
              "mean": 0.01244,
              "std_ddof1": 0.0009006664199358165,
              "min": 0.0114,
              "max": 0.012960000000000001
            },
            "per_seed_correct_count_difference": {
              "42": 285,
              "7": 324,
              "2026": 324
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.012440000000000001,
              "ci95": [
                0.008439666666666666,
                0.016307
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.012440000000000001,
              "ci95": [
                0.01066667341103813,
                0.0152383540699119
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.0114,
                "ci95": [
                  0.007319,
                  0.015440999999999996
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.012960000000000001,
                "ci95": [
                  0.008719000000000003,
                  0.017040999999999994
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.012960000000000001,
                "ci95": [
                  0.008798,
                  0.01716
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.02076,
              "7": 0.02208,
              "2026": 0.01992
            },
            "seed_difference_summary": {
              "values": [
                0.02076,
                0.02208,
                0.01992
              ],
              "mean": 0.020920000000000005,
              "std_ddof1": 0.0010888526071052953,
              "min": 0.01992,
              "max": 0.02208
            },
            "per_seed_correct_count_difference": {
              "42": 519,
              "7": 552,
              "2026": 498
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.02092,
              "ci95": [
                0.01682666666666667,
                0.025027
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.02092,
              "ci95": [
                0.01812247838895594,
                0.023893087934560325
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.02076,
                "ci95": [
                  0.016638999999999998,
                  0.025120999999999997
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.02208,
                "ci95": [
                  0.018039,
                  0.02636
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.01992,
                "ci95": [
                  0.01572,
                  0.024080999999999998
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_full_answer": {
            "per_seed_mean_difference": {
              "42": 0.00936,
              "7": 0.009120000000000001,
              "2026": 0.00696
            },
            "seed_difference_summary": {
              "values": [
                0.00936,
                0.009120000000000001,
                0.00696
              ],
              "mean": 0.008480000000000001,
              "std_ddof1": 0.0013218169313486648,
              "min": 0.00696,
              "max": 0.00936
            },
            "per_seed_correct_count_difference": {
              "42": 234,
              "7": 228,
              "2026": 174
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.00848,
              "ci95": [
                0.005639666666666667,
                0.011427
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.00848,
              "ci95": [
                0.005612665488954338,
                0.01015262641915959
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.00936,
                "ci95": [
                  0.00592,
                  0.01296
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.009120000000000001,
                "ci95": [
                  0.005919,
                  0.012680999999999996
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.00696,
                "ci95": [
                  0.0036000000000000003,
                  0.010520000000000002
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "pair_f1": {
              "values": [
                0.66556,
                0.67024,
                0.66392
              ],
              "mean": 0.6665733333333334,
              "std_ddof1": 0.003279593470741948,
              "min": 0.66392,
              "max": 0.67024
            },
            "level_macro_f1": {
              "values": [
                0.4494969547170086,
                0.4518759391030354,
                0.4442164066342961
              ],
              "mean": 0.4485297668181134,
              "std_ddof1": 0.0039202931948701105,
              "min": 0.4442164066342961,
              "max": 0.4518759391030354
            },
            "non_absent_accuracy": {
              "values": [
                0.3175654694131042,
                0.3177724873201532,
                0.31042335161991513
              ],
              "mean": 0.3152537694510575,
              "std_ddof1": 0.004184544947903339,
              "min": 0.31042335161991513,
              "max": 0.3177724873201532
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": 0.00542666666666667,
                  "ci95": [
                    0.0014266666666666698,
                    0.00948033333333334
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335,
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.00542666666666667,
                  "ci95": [
                    -0.0009375767560323722,
                    0.011468417284463841
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": 0.013906666666666671,
                  "ci95": [
                    0.010173333333333343,
                    0.018040333333333342
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335,
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.013906666666666671,
                  "ci95": [
                    0.008338001355774716,
                    0.018153560215837087
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          },
          "image_context_uni2": {
            "pair_f1": {
              "values": [
                0.6768,
                0.68416,
                0.6822
              ],
              "mean": 0.6810533333333333,
              "std_ddof1": 0.003811631321800879,
              "min": 0.6768,
              "max": 0.68416
            },
            "level_macro_f1": {
              "values": [
                0.45620554205191455,
                0.4599158846739038,
                0.4597156385243082
              ],
              "mean": 0.45861235508337556,
              "std_ddof1": 0.0020867645665993877,
              "min": 0.45620554205191455,
              "max": 0.4599158846739038
            },
            "non_absent_accuracy": {
              "values": [
                0.3170479246454818,
                0.3147707276679433,
                0.3161163440637615
              ],
              "mean": 0.31597833212572884,
              "std_ddof1": 0.0011448545715099787,
              "min": 0.3147707276679433,
              "max": 0.3170479246454818
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": -0.009053333333333332,
                  "ci95": [
                    -0.013080666666666668,
                    -0.004959000000000004
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335,
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.009053333333333332,
                  "ci95": [
                    -0.01501656441717791,
                    -0.0036734860526725886
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": -0.0005733333333333305,
                  "ci95": [
                    -0.00437333333333333,
                    0.003559999999999999
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335,
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.0005733333333333305,
                  "ci95": [
                    -0.005301962326680398,
                    0.0028598457506481827
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        }
      },
      "celltype": {
        "initial": {
          "pair_f1": 0.68576,
          "level_macro_f1": 0.4624553336812105,
          "non_absent_accuracy": 0.3610516066212269,
          "predicted_absent_fraction": 0.65296,
          "rows": 1000,
          "slots": 25000
        },
        "arms": {
          "full_answer": {
            "pair_f1": {
              "values": [
                0.7226,
                0.7224,
                0.72132
              ],
              "mean": 0.7221066666666666,
              "std_ddof1": 0.000688573404462724,
              "min": 0.72132,
              "max": 0.7226
            },
            "level_macro_f1": {
              "values": [
                0.5451276218539045,
                0.5447115454131066,
                0.5435874633083615
              ],
              "mean": 0.5444755435251242,
              "std_ddof1": 0.000796740079762993,
              "min": 0.5435874633083615,
              "max": 0.5451276218539045
            },
            "non_absent_accuracy": {
              "values": [
                0.4439143135345667,
                0.4380720545277507,
                0.447809152872444
              ],
              "mean": 0.44326517364492046,
              "std_ddof1": 0.004900898692158872,
              "min": 0.4380720545277507,
              "max": 0.447809152872444
            }
          },
          "level_only": {
            "pair_f1": {
              "values": [
                0.72028,
                0.71964,
                0.7204
              ],
              "mean": 0.7201066666666667,
              "std_ddof1": 0.00040857475856124006,
              "min": 0.71964,
              "max": 0.7204
            },
            "level_macro_f1": {
              "values": [
                0.5484265672305856,
                0.5446917064752776,
                0.5485694980032053
              ],
              "mean": 0.5472292572363563,
              "std_ddof1": 0.002198745142172712,
              "min": 0.5446917064752776,
              "max": 0.5485694980032053
            },
            "non_absent_accuracy": {
              "values": [
                0.4560856864654333,
                0.452190847127556,
                0.45209347614410905
              ],
              "mean": 0.4534566699123661,
              "std_ddof1": 0.0022773155917286277,
              "min": 0.45209347614410905,
              "max": 0.4560856864654333
            }
          }
        },
        "contrasts": {
          "full_answer_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.03684,
              "7": 0.03664,
              "2026": 0.03556
            },
            "seed_difference_summary": {
              "values": [
                0.03684,
                0.03664,
                0.03556
              ],
              "mean": 0.036346666666666666,
              "std_ddof1": 0.0006885734044626839,
              "min": 0.03556,
              "max": 0.03684
            },
            "per_seed_correct_count_difference": {
              "42": 921,
              "7": 916,
              "2026": 889
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.036346666666666666,
              "ci95": [
                0.031733333333333336,
                0.04125433333333333
              ],
              "unit": "row within platform",
              "units": {
                "singlecell": 1000
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "status": "not_estimable",
              "reason": "Only one sample in a platform stratum",
              "units": {
                "singlecell": 1
              }
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.03684,
                "ci95": [
                  0.03212,
                  0.04192
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.03664,
                "ci95": [
                  0.03172,
                  0.041840999999999996
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.03556,
                "ci95": [
                  0.03076,
                  0.04044
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.03452,
              "7": 0.03387999999999999,
              "2026": 0.03464
            },
            "seed_difference_summary": {
              "values": [
                0.03452,
                0.03387999999999999,
                0.03464
              ],
              "mean": 0.034346666666666664,
              "std_ddof1": 0.0004085747585611915,
              "min": 0.03387999999999999,
              "max": 0.03464
            },
            "per_seed_correct_count_difference": {
              "42": 863,
              "7": 847,
              "2026": 866
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.034346666666666664,
              "ci95": [
                0.029560000000000003,
                0.039335333333333326
              ],
              "unit": "row within platform",
              "units": {
                "singlecell": 1000
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "status": "not_estimable",
              "reason": "Only one sample in a platform stratum",
              "units": {
                "singlecell": 1
              }
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.03452,
                "ci95": [
                  0.029678999999999997,
                  0.039601
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.03387999999999999,
                "ci95": [
                  0.028959,
                  0.038921
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.03464,
                "ci95": [
                  0.02956,
                  0.040000999999999995
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_full_answer": {
            "per_seed_mean_difference": {
              "42": -0.0023200000000000004,
              "7": -0.0027600000000000003,
              "2026": -0.00092
            },
            "seed_difference_summary": {
              "values": [
                -0.0023200000000000004,
                -0.0027600000000000003,
                -0.00092
              ],
              "mean": -0.0020000000000000005,
              "std_ddof1": 0.0009608329719571453,
              "min": -0.0027600000000000003,
              "max": -0.00092
            },
            "per_seed_correct_count_difference": {
              "42": -58,
              "7": -69,
              "2026": -23
            },
            "all_three_positive": false,
            "mean_difference_row_ci": {
              "mean": -0.002,
              "ci95": [
                -0.005067333333333333,
                0.0011333333333333332
              ],
              "unit": "row within platform",
              "units": {
                "singlecell": 1000
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "status": "not_estimable",
              "reason": "Only one sample in a platform stratum",
              "units": {
                "singlecell": 1
              }
            },
            "per_seed_row_ci": {
              "42": {
                "mean": -0.0023200000000000004,
                "ci95": [
                  -0.0057599999999999995,
                  0.00128
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": -0.0027600000000000003,
                "ci95": [
                  -0.00652,
                  0.0009209999999999948
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": -0.00092,
                "ci95": [
                  -0.00452,
                  0.002440999999999995
                ],
                "unit": "row within platform",
                "units": {
                  "singlecell": 1000
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "MLP": {
          "celltype_context": {
            "pair_f1": {
              "values": [
                0.72976,
                0.73084,
                0.72928
              ],
              "mean": 0.72996,
              "std_ddof1": 0.0007989993742175398,
              "min": 0.72928,
              "max": 0.73084
            },
            "level_macro_f1": {
              "values": [
                0.5653638354871562,
                0.5703661583976481,
                0.5666975562243431
              ],
              "mean": 0.5674758500363825,
              "std_ddof1": 0.0025903888836624994,
              "min": 0.5653638354871562,
              "max": 0.5703661583976481
            },
            "non_absent_accuracy": {
              "values": [
                0.47487828627069134,
                0.48393378773125606,
                0.47702044790652387
              ],
              "mean": 0.4786108406361571,
              "std_ddof1": 0.004732603770803668,
              "min": 0.47487828627069134,
              "max": 0.48393378773125606
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": -0.007853333333333332,
                  "ci95": [
                    -0.011414333333333335,
                    -0.004013333333333329
                  ],
                  "unit": "row within platform",
                  "units": {
                    "singlecell": 1000
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "status": "not_estimable",
                  "reason": "Only one sample in a platform stratum",
                  "units": {
                    "singlecell": 1
                  }
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": -0.009853333333333332,
                  "ci95": [
                    -0.013493999999999996,
                    -0.005666333333333329
                  ],
                  "unit": "row within platform",
                  "units": {
                    "singlecell": 1000
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "status": "not_estimable",
                  "reason": "Only one sample in a platform stratum",
                  "units": {
                    "singlecell": 1
                  }
                }
              }
            }
          }
        }
      },
      "image_xenium": {
        "initial": {
          "pair_f1": 0.7095338345864661,
          "level_macro_f1": 0.37929414454562904,
          "non_absent_accuracy": 0.22625341841385596,
          "predicted_absent_fraction": 0.8114887218045113,
          "rows": 665,
          "slots": 16625
        },
        "arms": {
          "full_answer": {
            "pair_f1": {
              "values": [
                0.717172932330827,
                0.7170526315789474,
                0.7173533834586466
              ],
              "mean": 0.7171929824561404,
              "std_ddof1": 0.00015137512652172258,
              "min": 0.7170526315789474,
              "max": 0.7173533834586466
            },
            "level_macro_f1": {
              "values": [
                0.40357463619208767,
                0.3993369240512346,
                0.4066049760520527
              ],
              "mean": 0.403172178765125,
              "std_ddof1": 0.0036507018444453983,
              "min": 0.3993369240512346,
              "max": 0.4066049760520527
            },
            "non_absent_accuracy": {
              "values": [
                0.22643573381950774,
                0.22078395624430264,
                0.22953509571558797
              ],
              "mean": 0.22558492859313276,
              "std_ddof1": 0.004437173949868571,
              "min": 0.22078395624430264,
              "max": 0.22953509571558797
            }
          },
          "level_only": {
            "pair_f1": {
              "values": [
                0.7252330827067669,
                0.7249323308270677,
                0.7234285714285714
              ],
              "mean": 0.7245313283208019,
              "std_ddof1": 0.0009667820311772314,
              "min": 0.7234285714285714,
              "max": 0.7252330827067669
            },
            "level_macro_f1": {
              "values": [
                0.43119040558079885,
                0.42959209590154657,
                0.42670529920135003
              ],
              "mean": 0.4291626002278985,
              "std_ddof1": 0.0022731904251524875,
              "min": 0.42670529920135003,
              "max": 0.43119040558079885
            },
            "non_absent_accuracy": {
              "values": [
                0.2650865998176846,
                0.26472196900638106,
                0.2599817684594348
              ],
              "mean": 0.26326344576116684,
              "std_ddof1": 0.0028478576758091847,
              "min": 0.2599817684594348,
              "max": 0.2650865998176846
            }
          }
        },
        "contrasts": {
          "full_answer_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.007639097744360902,
              "7": 0.007518796992481203,
              "2026": 0.00781954887218045
            },
            "seed_difference_summary": {
              "values": [
                0.007639097744360902,
                0.007518796992481203,
                0.00781954887218045
              ],
              "mean": 0.007659147869674185,
              "std_ddof1": 0.00015137512652171903,
              "min": 0.007518796992481203,
              "max": 0.00781954887218045
            },
            "per_seed_correct_count_difference": {
              "42": 127,
              "7": 125,
              "2026": 130
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.007659147869674186,
              "ci95": [
                0.0032877192982456145,
                0.011909774436090226
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.007659147869674186,
              "ci95": [
                0.005725264169068206,
                0.011615541922290392
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.007639097744360902,
                "ci95": [
                  0.003067669172932331,
                  0.012090225563909773
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.007518796992481203,
                "ci95": [
                  0.002766917293233083,
                  0.011969924812030077
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.00781954887218045,
                "ci95": [
                  0.0033082706766917294,
                  0.012210526315789475
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.01569924812030075,
              "7": 0.015398496240601503,
              "2026": 0.013894736842105264
            },
            "seed_difference_summary": {
              "values": [
                0.01569924812030075,
                0.015398496240601503,
                0.013894736842105264
              ],
              "mean": 0.014997493734335841,
              "std_ddof1": 0.000966782031177238,
              "min": 0.013894736842105264,
              "max": 0.01569924812030075
            },
            "per_seed_correct_count_difference": {
              "42": 261,
              "7": 256,
              "2026": 231
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.014997493734335841,
              "ci95": [
                0.010526315789473684,
                0.019228571428571428
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.014997493734335841,
              "ci95": [
                0.010666666666666668,
                0.019468302658486702
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.01569924812030075,
                "ci95": [
                  0.010945864661654136,
                  0.020151879699248115
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.015398496240601503,
                "ci95": [
                  0.010827067669172933,
                  0.01996992481203008
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.013894736842105264,
                "ci95": [
                  0.009383458646616542,
                  0.018227067669172925
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_full_answer": {
            "per_seed_mean_difference": {
              "42": 0.00806015037593985,
              "7": 0.0078796992481203,
              "2026": 0.0060751879699248125
            },
            "seed_difference_summary": {
              "values": [
                0.00806015037593985,
                0.0078796992481203,
                0.0060751879699248125
              ],
              "mean": 0.007338345864661654,
              "std_ddof1": 0.0010976413588508068,
              "min": 0.0060751879699248125,
              "max": 0.00806015037593985
            },
            "per_seed_correct_count_difference": {
              "42": 134,
              "7": 131,
              "2026": 101
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.007338345864661653,
              "ci95": [
                0.003849624060150376,
                0.010747368421052629
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.007338345864661653,
              "ci95": [
                0.0028387096774193537,
                0.009106628242074925
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.00806015037593985,
                "ci95": [
                  0.004150375939849625,
                  0.011969924812030075
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.0078796992481203,
                "ci95": [
                  0.003969924812030076,
                  0.012090225563909773
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.0060751879699248125,
                "ci95": [
                  0.0021639097744360902,
                  0.010105263157894737
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "pair_f1": {
              "values": [
                0.7301052631578947,
                0.7326315789473684,
                0.7313684210526316
              ],
              "mean": 0.7313684210526316,
              "std_ddof1": 0.001263157894736855,
              "min": 0.7301052631578947,
              "max": 0.7326315789473684
            },
            "level_macro_f1": {
              "values": [
                0.45689635195266953,
                0.457400523890758,
                0.4563834396702616
              ],
              "mean": 0.45689343850456304,
              "std_ddof1": 0.0005085483694110074,
              "min": 0.4563834396702616,
              "max": 0.457400523890758
            },
            "non_absent_accuracy": {
              "values": [
                0.3031905195989061,
                0.3019143117593437,
                0.3010027347310848
              ],
              "mean": 0.3020358553631115,
              "std_ddof1": 0.001098945081739576,
              "min": 0.3010027347310848,
              "max": 0.3031905195989061
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": -0.014175438596491225,
                  "ci95": [
                    -0.018406516290726812,
                    -0.009984962406015032
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.014175438596491225,
                  "ci95": [
                    -0.017914110429447842,
                    -0.008172043010752682
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": -0.006837092731829569,
                  "ci95": [
                    -0.010967919799498745,
                    -0.0027263157894736783
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.006837092731829569,
                  "ci95": [
                    -0.010061349693251526,
                    -0.005333333333333331
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          },
          "image_context_uni2": {
            "pair_f1": {
              "values": [
                0.7283007518796992,
                0.7298045112781955,
                0.7286616541353383
              ],
              "mean": 0.728922305764411,
              "std_ddof1": 0.0007850334616722468,
              "min": 0.7283007518796992,
              "max": 0.7298045112781955
            },
            "level_macro_f1": {
              "values": [
                0.4497711932188798,
                0.44433303783891276,
                0.44499529917854463
              ],
              "mean": 0.44636651007877903,
              "std_ddof1": 0.0029670773471309206,
              "min": 0.44433303783891276,
              "max": 0.4497711932188798
            },
            "non_absent_accuracy": {
              "values": [
                0.2944393801276208,
                0.28514129443938013,
                0.2862351868732908
              ],
              "mean": 0.2886052871467639,
              "std_ddof1": 0.005081990834919354,
              "min": 0.28514129443938013,
              "max": 0.2944393801276208
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": -0.011729323308270674,
                  "ci95": [
                    -0.016061152882205516,
                    -0.00757894736842105
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.011729323308270674,
                  "ci95": [
                    -0.019222903885480563,
                    -0.0034408602150537626
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": -0.00439097744360902,
                  "ci95": [
                    -0.008421052631578942,
                    -0.00040050125313282746
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.00439097744360902,
                  "ci95": [
                    -0.011370143149284254,
                    -0.0006021505376344096
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        }
      },
      "image_visium": {
        "initial": {
          "pair_f1": 0.5603582089552239,
          "level_macro_f1": 0.3606790665459565,
          "non_absent_accuracy": 0.22940613026819923,
          "predicted_absent_fraction": 0.6999402985074626,
          "rows": 335,
          "slots": 8375
        },
        "arms": {
          "full_answer": {
            "pair_f1": {
              "values": [
                0.5792238805970149,
                0.5841194029850746,
                0.5835223880597015
              ],
              "mean": 0.5822885572139304,
              "std_ddof1": 0.002670821742456926,
              "min": 0.5792238805970149,
              "max": 0.5841194029850746
            },
            "level_macro_f1": {
              "values": [
                0.43262571522197,
                0.44018810217144466,
                0.4398290157584526
              ],
              "mean": 0.43754761105062245,
              "std_ddof1": 0.004266266479496845,
              "min": 0.43262571522197,
              "max": 0.44018810217144466
            },
            "non_absent_accuracy": {
              "values": [
                0.3160919540229885,
                0.3194444444444444,
                0.32471264367816094
              ],
              "mean": 0.3200830140485313,
              "std_ddof1": 0.004345676113926001,
              "min": 0.3160919540229885,
              "max": 0.32471264367816094
            }
          },
          "level_only": {
            "pair_f1": {
              "values": [
                0.5911641791044776,
                0.5957014925373134,
                0.5922388059701492
              ],
              "mean": 0.5930348258706468,
              "std_ddof1": 0.002371083941668692,
              "min": 0.5911641791044776,
              "max": 0.5957014925373134
            },
            "level_macro_f1": {
              "values": [
                0.45021874133852824,
                0.45410598143142844,
                0.4519515081548381
              ],
              "mean": 0.45209207697493153,
              "std_ddof1": 0.0019474287098247144,
              "min": 0.45021874133852824,
              "max": 0.45410598143142844
            },
            "non_absent_accuracy": {
              "values": [
                0.3297413793103448,
                0.3350095785440613,
                0.33165708812260536
              ],
              "mean": 0.3321360153256705,
              "std_ddof1": 0.0026665538136159336,
              "min": 0.3297413793103448,
              "max": 0.3350095785440613
            }
          }
        },
        "contrasts": {
          "full_answer_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.018865671641791044,
              "7": 0.02376119402985075,
              "2026": 0.02316417910447761
            },
            "seed_difference_summary": {
              "values": [
                0.018865671641791044,
                0.02376119402985075,
                0.02316417910447761
              ],
              "mean": 0.02193034825870647,
              "std_ddof1": 0.002670821742456935,
              "min": 0.018865671641791044,
              "max": 0.02376119402985075
            },
            "per_seed_correct_count_difference": {
              "42": 158,
              "7": 199,
              "2026": 194
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.021930348258706468,
              "ci95": [
                0.014007960199004976,
                0.029696517412935303
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.021930348258706468,
              "ci95": [
                0.018452722063037254,
                0.02559386973180078
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.018865671641791044,
                "ci95": [
                  0.010626865671641792,
                  0.0271044776119403
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.02376119402985075,
                "ci95": [
                  0.015161194029850743,
                  0.032241791044776105
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.02316417910447761,
                "ci95": [
                  0.014686567164179104,
                  0.031999999999999994
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_initial": {
            "per_seed_mean_difference": {
              "42": 0.030805970149253733,
              "7": 0.03534328358208955,
              "2026": 0.03188059701492537
            },
            "seed_difference_summary": {
              "values": [
                0.030805970149253733,
                0.03534328358208955,
                0.03188059701492537
              ],
              "mean": 0.03267661691542289,
              "std_ddof1": 0.002371083941668694,
              "min": 0.030805970149253733,
              "max": 0.03534328358208955
            },
            "per_seed_correct_count_difference": {
              "42": 258,
              "7": 296,
              "2026": 267
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.03267661691542289,
              "ci95": [
                0.024517412935323384,
                0.041314427860696515
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.03267661691542289,
              "ci95": [
                0.028555858310626705,
                0.03721518987341773
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.030805970149253733,
                "ci95": [
                  0.021970149253731346,
                  0.040241791044776105
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.03534328358208955,
                "ci95": [
                  0.026865671641791045,
                  0.044059701492537316
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.03188059701492537,
                "ci95": [
                  0.023280597014925377,
                  0.04048059701492535
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          },
          "level_only_minus_full_answer": {
            "per_seed_mean_difference": {
              "42": 0.011940298507462683,
              "7": 0.011582089552238805,
              "2026": 0.008716417910447761
            },
            "seed_difference_summary": {
              "values": [
                0.011940298507462683,
                0.011582089552238805,
                0.008716417910447761
              ],
              "mean": 0.010746268656716415,
              "std_ddof1": 0.0017670028163520872,
              "min": 0.008716417910447761,
              "max": 0.011940298507462683
            },
            "per_seed_correct_count_difference": {
              "42": 100,
              "7": 97,
              "2026": 73
            },
            "all_three_positive": true,
            "mean_difference_row_ci": {
              "mean": 0.010746268656716417,
              "ci95": [
                0.005014925373134328,
                0.016239800995024867
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "mean_difference_sample_ci": {
              "mean": 0.010746268656716417,
              "ci95": [
                0.00869244935543278,
                0.014257425742574256
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_row_ci": {
              "42": {
                "mean": 0.011940298507462683,
                "ci95": [
                  0.004892537313432835,
                  0.0191044776119403
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "7": {
                "mean": 0.011582089552238805,
                "ci95": [
                  0.004895522388059701,
                  0.018029850746268658
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "2026": {
                "mean": 0.008716417910447761,
                "ci95": [
                  0.0020298507462686564,
                  0.015402985074626866
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "pair_f1": {
              "values": [
                0.5374328358208955,
                0.5463880597014925,
                0.5300298507462686
              ],
              "mean": 0.5379502487562189,
              "std_ddof1": 0.00819136967575763,
              "min": 0.5300298507462686,
              "max": 0.5463880597014925
            },
            "level_macro_f1": {
              "values": [
                0.41744849238993,
                0.4222794949976477,
                0.40647109582010266
              ],
              "mean": 0.41539969440256014,
              "std_ddof1": 0.008100898162175596,
              "min": 0.40647109582010266,
              "max": 0.4222794949976477
            },
            "non_absent_accuracy": {
              "values": [
                0.3364463601532567,
                0.33860153256704983,
                0.3227969348659004
              ],
              "mean": 0.33261494252873564,
              "std_ddof1": 0.00857065621081096,
              "min": 0.3227969348659004,
              "max": 0.33860153256704983
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": 0.04433830845771145,
                  "ci95": [
                    0.03594029850746269,
                    0.0530547263681592
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.04433830845771145,
                  "ci95": [
                    0.027186147186147185,
                    0.05893186003683239
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": 0.05508457711442787,
                  "ci95": [
                    0.04596915422885574,
                    0.06420099502487563
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.05508457711442787,
                  "ci95": [
                    0.04034632034632035,
                    0.0676243093922652
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          },
          "image_context_uni2": {
            "pair_f1": {
              "values": [
                0.5745671641791045,
                0.5935522388059702,
                0.5899701492537314
              ],
              "mean": 0.5860298507462686,
              "std_ddof1": 0.010087255766205675,
              "min": 0.5745671641791045,
              "max": 0.5935522388059702
            },
            "level_macro_f1": {
              "values": [
                0.4442011249055101,
                0.45876907389574706,
                0.45857148572662804
              ],
              "mean": 0.45384722817596174,
              "std_ddof1": 0.008354354642897742,
              "min": 0.4442011249055101,
              "max": 0.45876907389574706
            },
            "non_absent_accuracy": {
              "values": [
                0.34674329501915707,
                0.35368773946360155,
                0.3553639846743295
              ],
              "mean": 0.3519316730523627,
              "std_ddof1": 0.004570765741449696,
              "min": 0.34674329501915707,
              "max": 0.3553639846743295
            },
            "comparisons": {
              "full_answer_minus_MLP_mean": {
                "row": {
                  "mean": -0.00374129353233831,
                  "ci95": [
                    -0.012379104477611943,
                    0.005295522388059693
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": -0.00374129353233831,
                  "ci95": [
                    -0.015005500550055,
                    0.00530386740331491
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "level_only_minus_MLP_mean": {
                "row": {
                  "mean": 0.007004975124378112,
                  "ci95": [
                    -0.0015970149253731363,
                    0.016399004975124375
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.007004975124378112,
                  "ci95": [
                    -0.001212121212121203,
                    0.013996316758747693
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        }
      }
    },
    "image_ablation": {
      "arm": "level_only",
      "seed": 42,
      "original": {
        "pair_f1": 0.68032,
        "level_macro_f1": 0.4465672133622446,
        "non_absent_accuracy": 0.29303384742780253,
        "predicted_absent_fraction": 0.74568,
        "rows": 1000,
        "slots": 25000
      },
      "shuffled": {
        "pair_f1": 0.67236,
        "level_macro_f1": 0.4307889220437316,
        "non_absent_accuracy": 0.27274609253700444,
        "predicted_absent_fraction": 0.7586,
        "rows": 1000,
        "slots": 25000
      },
      "difference_direction": "correct image minus shuffled image",
      "row": {
        "mean": 0.007959999999999998,
        "ci95": [
          0.004599,
          0.011199999999999998
        ],
        "unit": "row within platform",
        "units": {
          "visium": 335,
          "xenium": 665
        },
        "draws": 2000,
        "conditional_on_fixed_models": true
      },
      "sample": {
        "mean": 0.007959999999999998,
        "ci95": [
          0.00478697573141244,
          0.00970279165359383
        ],
        "unit": "sample within platform; not verified patient",
        "units": {
          "visium": 4,
          "xenium": 3
        },
        "draws": 2000,
        "conditional_on_fixed_models": true
      },
      "per_platform": {
        "xenium": {
          "original": {
            "pair_f1": 0.7252330827067669,
            "level_macro_f1": 0.43119040558079885,
            "non_absent_accuracy": 0.2650865998176846,
            "predicted_absent_fraction": 0.8075187969924812,
            "rows": 665,
            "slots": 16625
          },
          "shuffled": {
            "pair_f1": 0.7165714285714285,
            "level_macro_f1": 0.4096118017465435,
            "non_absent_accuracy": 0.23646308113035552,
            "predicted_absent_fraction": 0.8244210526315789,
            "rows": 665,
            "slots": 16625
          },
          "row": {
            "mean": 0.008661654135338346,
            "ci95": [
              0.00457142857142857,
              0.01245112781954887
            ],
            "unit": "row within platform",
            "units": {
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.008661654135338346,
            "ci95": [
              0.003612903225806452,
              0.010374639769452456
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        },
        "visium": {
          "original": {
            "pair_f1": 0.5911641791044776,
            "level_macro_f1": 0.45021874133852824,
            "non_absent_accuracy": 0.3297413793103448,
            "predicted_absent_fraction": 0.6229253731343284,
            "rows": 335,
            "slots": 8375
          },
          "shuffled": {
            "pair_f1": 0.5845970149253731,
            "level_macro_f1": 0.44128927117518024,
            "non_absent_accuracy": 0.3204022988505747,
            "predicted_absent_fraction": 0.6279402985074627,
            "rows": 335,
            "slots": 8375
          },
          "row": {
            "mean": 0.006567164179104478,
            "ci95": [
              0.0004776119402985069,
              0.012298507462686568
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.006567164179104478,
            "ci95": [
              0.0035443037974683535,
              0.009265536723163843
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        }
      },
      "interpretation_limit": "Sensitivity to correctly paired images under this fixed perturbation; not an isolated causal fraction of adaptation gain."
    },
    "decisions": {
      "adaptation_repeatable_on_fixed_rows": {
        "full_answer": true,
        "level_only": true
      },
      "loss_added_effect": {
        "image": {
          "all_three_positive": true,
          "conditional_intervals_exclude_zero": true,
          "interpretation": "Consistent added effect on these fixed runs/rows; not population-of-seeds significance"
        },
        "celltype": {
          "all_three_positive": false,
          "conditional_intervals_exclude_zero": false,
          "interpretation": "Added superiority unresolved; no equivalence claim"
        }
      },
      "retention_admitted": false,
      "retention_rule": "Proceed to expanded 13-task retention assessment only if the development-selected arm meets the adaptation repeatability rule and its mean benchmark pair-F1 is at least the named full-input MLP mean on one or both tasks. This is a resource-allocation gate, not a publication acceptance or clinical threshold. Representative checkpoint remains seed42.",
      "selected_arm": "level_only",
      "selected_seed": 42
    },
    "scope": "This fixed benchmark was analyzed previously. It is not fresh independent test evidence, and no benchmark-driven tuning or checkpoint selection is permitted.",
    "interval_scope": "2000 paired bootstrap draws conditional on fixed models/rows, platform mixture fixed. Sample IDs are not verified patients. Three seeds do not support a strong population-of-seeds significance claim. No multiplicity adjustment."
  },
  "tcga_patient_exclusion": {
    "source": "research/codex_review/experiments_2026_09_12/tcga/VGL.json",
    "sha256": "c8bc401742b667b57688de5e0f0f129982b86732eaf9ddff57209392edf77b37",
    "counts_source": "research/codex_review/experiments_2026_09_12/tcga/cohorts.json",
    "counts_sha256": "bd3443cef03a07c7d53eecc8bd792cda9be9318491a9b02f93a728c2284a4dfe",
    "cohorts": {
      "all": {
        "n_patches": 357692,
        "n_slides": 452,
        "n_patients": 398,
        "prevalence": 0.15088120505910113,
        "sensitivity": 0.6779262169022957,
        "specificity": 0.8289033099238451,
        "auroc_point": 0.8265562951662914,
        "patient_bootstrap": {
          "balanced": 0.7534,
          "boot_mean": 0.7534,
          "ci95": [
            0.7441,
            0.7622
          ],
          "width": 0.0181,
          "n_clusters": 398,
          "n_boot": 1000
        },
        "slide_bootstrap": {
          "balanced": 0.7534,
          "boot_mean": 0.7532,
          "ci95": [
            0.7452,
            0.761
          ],
          "width": 0.0158,
          "n_clusters": 452,
          "n_boot": 1000
        }
      },
      "exclude_development_slides": {
        "n_patches": 326973,
        "n_slides": 413,
        "n_patients": 360,
        "prevalence": 0.1507586253299202,
        "sensitivity": 0.672962226640159,
        "specificity": 0.8318165939808195,
        "auroc_point": 0.8252987801980379,
        "patient_bootstrap": {
          "balanced": 0.7524,
          "boot_mean": 0.7523,
          "ci95": [
            0.7415,
            0.7627
          ],
          "width": 0.0212,
          "n_clusters": 360,
          "n_boot": 1000
        },
        "slide_bootstrap": {
          "balanced": 0.7524,
          "boot_mean": 0.7524,
          "ci95": [
            0.7438,
            0.7605
          ],
          "width": 0.0167,
          "n_clusters": 413,
          "n_boot": 1000
        }
      },
      "exclude_development_patients": {
        "n_patches": 326118,
        "n_slides": 412,
        "n_patients": 359,
        "prevalence": 0.15078591184785875,
        "sensitivity": 0.6727538943344044,
        "specificity": 0.8318613149228725,
        "auroc_point": 0.8252690580312347,
        "patient_bootstrap": {
          "balanced": 0.7523,
          "boot_mean": 0.7522,
          "ci95": [
            0.7407,
            0.7628
          ],
          "width": 0.022,
          "n_clusters": 359,
          "n_boot": 1000
        },
        "slide_bootstrap": {
          "balanced": 0.7523,
          "boot_mean": 0.7524,
          "ci95": [
            0.744,
            0.7608
          ],
          "width": 0.0168,
          "n_clusters": 412,
          "n_boot": 1000
        }
      },
      "development_patients": {
        "n_patches": 31574,
        "n_slides": 40,
        "n_patients": 39,
        "prevalence": 0.15186545892189776,
        "sensitivity": 0.7309697601668405,
        "specificity": 0.7983121102356324,
        "auroc_point": 0.8404952933992874,
        "patient_bootstrap": {
          "balanced": 0.7646,
          "boot_mean": 0.7648,
          "ci95": [
            0.7408,
            0.7873
          ],
          "width": 0.0466,
          "n_clusters": 39,
          "n_boot": 1000
        },
        "slide_bootstrap": {
          "balanced": 0.7646,
          "boot_mean": 0.7648,
          "ci95": [
            0.7397,
            0.7887
          ],
          "width": 0.049,
          "n_clusters": 40,
          "n_boot": 1000
        }
      }
    },
    "counts": {
      "all": {
        "patches": 357692,
        "slides": 452,
        "patients": 398
      },
      "exclude_development_slides": {
        "patches": 326973,
        "slides": 413,
        "patients": 360
      },
      "exclude_development_patients": {
        "patches": 326118,
        "slides": 412,
        "patients": 359
      },
      "development_patients": {
        "patches": 31574,
        "slides": 40,
        "patients": 39
      }
    },
    "full_cohort_reproduction": true
  },
  "expression_followup": {
    "source": "research/codex_review/expression_followup_2026_09_13/RESULTS.json",
    "sha256": "89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85",
    "verification_source": "research/codex_review/expression_followup_2026_09_13/VERIFICATION.json",
    "verification_sha256": "2a80bf5e8369d412c701a070456f72c84f6b7e13bf02e3599d6a65f56387a17a",
    "scope": "Fixed, previously analysed 1000-row image benchmark; inference-only follow-up. No new patients, training, checkpoint selection or clinical endpoint.",
    "seeds": [
      42,
      7,
      2026
    ],
    "budgets": [
      75,
      50,
      25
    ],
    "selected_budget_model": {
      "arm": "level_only",
      "seed": 42
    },
    "supervision_image_permutation": {
      "full_answer": {
        "normal": {
          "pair_f1": {
            "values": [
              0.67096,
              0.67252,
              0.67252
            ],
            "mean": 0.672,
            "min": 0.67096,
            "max": 0.67252,
            "std_ddof1": 0.0009006664199358196
          },
          "level_macro_f1": {
            "values": [
              0.4248594868287946,
              0.4261554072298711,
              0.42953621628193667
            ],
            "mean": 0.42685037011353416,
            "min": 0.4248594868287946,
            "max": 0.42953621628193667,
            "std_ddof1": 0.0024145764953141455
          },
          "non_absent_accuracy": {
            "values": [
              0.26518993892971743,
              0.2634302867198013,
              0.2706759134665149
            ],
            "mean": 0.2664320463720112,
            "min": 0.2634302867198013,
            "max": 0.2706759134665149,
            "std_ddof1": 0.0037791401021692746
          },
          "predicted_absent_fraction": {
            "values": [
              0.75684,
              0.7646,
              0.75288
            ],
            "mean": 0.7581066666666666,
            "min": 0.75288,
            "max": 0.7646,
            "std_ddof1": 0.005961789440539902
          }
        },
        "shuffled": {
          "pair_f1": {
            "values": [
              0.66592,
              0.6662,
              0.66596
            ],
            "mean": 0.6660266666666667,
            "min": 0.66592,
            "max": 0.6662,
            "std_ddof1": 0.00015143755588803166
          },
          "level_macro_f1": {
            "values": [
              0.41362553320804996,
              0.41229931438285305,
              0.4166540948936633
            ],
            "mean": 0.4141929808281888,
            "min": 0.41229931438285305,
            "max": 0.4166540948936633,
            "std_ddof1": 0.0022321572358447446
          },
          "non_absent_accuracy": {
            "values": [
              0.25059517648276575,
              0.24604078252768866,
              0.25566711520546526
            ],
            "mean": 0.2507676914053066,
            "min": 0.24604078252768866,
            "max": 0.25566711520546526,
            "std_ddof1": 0.004815484529585974
          },
          "predicted_absent_fraction": {
            "values": [
              0.77072,
              0.7774,
              0.76456
            ],
            "mean": 0.7708933333333333,
            "min": 0.76456,
            "max": 0.7774,
            "std_ddof1": 0.006421754692709236
          }
        },
        "image_effect": {
          "seed_values": [
            0.005040000000000001,
            0.006319999999999998,
            0.00656
          ],
          "mean": 0.005973333333333333,
          "std_ddof1": 0.0008171495171223756,
          "min": 0.005040000000000001,
          "max": 0.00656,
          "row": {
            "mean": 0.005973333333333334,
            "ci95": [
              0.0034533333333333334,
              0.00856
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.005973333333333334,
            "ci95": [
              0.003157091477476751,
              0.007638057430674526
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": 0.005040000000000001,
              "ci95": [
                -0.0001251612903225796,
                0.008158080334452474
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.006319999999999998,
              "ci95": [
                0.0034497425753497206,
                0.008596029877856655
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.00656,
              "ci95": [
                0.005367047131186808,
                0.007464499017089742
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            126,
            158,
            164
          ],
          "all_seed_effects_positive": true,
          "positive_conditional_intervals": true,
          "per_platform": {
            "visium": {
              "seed_values": [
                -0.0019104477611940306,
                0.004656716417910449,
                0.0046567164179104475
              ],
              "mean": 0.0024676616915422886,
              "std_ddof1": 0.0037915540066184384,
              "min": -0.0019104477611940306,
              "max": 0.004656716417910449,
              "row": {
                "mean": 0.0024676616915422886,
                "ci95": [
                  -0.001951243781094528,
                  0.007124378109452737
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0024676616915422886,
                "ci95": [
                  -0.000404040404040404,
                  0.005503355704697987
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                0.008541353383458654,
                0.007157894736842109,
                0.007518796992481207
              ],
              "mean": 0.007739348370927323,
              "std_ddof1": 0.0007176152448390307,
              "min": 0.007157894736842109,
              "max": 0.008541353383458654,
              "row": {
                "mean": 0.0077393483709273184,
                "ci95": [
                  0.004671177944862155,
                  0.010807518796992476
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0077393483709273184,
                "ci95": [
                  0.003268817204301075,
                  0.009221902017291068
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        }
      },
      "level_only": {
        "normal": {
          "pair_f1": {
            "values": [
              0.68032,
              0.68164,
              0.67948
            ],
            "mean": 0.6804800000000001,
            "min": 0.67948,
            "max": 0.68164,
            "std_ddof1": 0.0010888526071053185
          },
          "level_macro_f1": {
            "values": [
              0.4465672133622446,
              0.4476833807490791,
              0.44478740966536173
            ],
            "mean": 0.4463460012588951,
            "min": 0.44478740966536173,
            "max": 0.4476833807490791,
            "std_ddof1": 0.0014606037195053951
          },
          "non_absent_accuracy": {
            "values": [
              0.29303384742780253,
              0.2951040264982921,
              0.2909636683573129
            ],
            "mean": 0.29303384742780253,
            "min": 0.2909636683573129,
            "max": 0.2951040264982921,
            "std_ddof1": 0.0020701790704895917
          },
          "predicted_absent_fraction": {
            "values": [
              0.74568,
              0.7472,
              0.74524
            ],
            "mean": 0.7460399999999999,
            "min": 0.74524,
            "max": 0.7472,
            "std_ddof1": 0.0010283968105745745
          }
        },
        "shuffled": {
          "pair_f1": {
            "values": [
              0.67236,
              0.67452,
              0.67128
            ],
            "mean": 0.67272,
            "min": 0.67128,
            "max": 0.67452,
            "std_ddof1": 0.001649727250184117
          },
          "level_macro_f1": {
            "values": [
              0.4307889220437316,
              0.4352469111425087,
              0.42983403478688353
            ],
            "mean": 0.4319566226577079,
            "min": 0.42983403478688353,
            "max": 0.4352469111425087,
            "std_ddof1": 0.0028891955893002473
          },
          "non_absent_accuracy": {
            "values": [
              0.27274609253700444,
              0.2782320670738019,
              0.27140047614118623
            ],
            "mean": 0.27412621191733083,
            "min": 0.27140047614118623,
            "max": 0.2782320670738019,
            "std_ddof1": 0.0036188680268301457
          },
          "predicted_absent_fraction": {
            "values": [
              0.7586,
              0.75968,
              0.75872
            ],
            "mean": 0.759,
            "min": 0.7586,
            "max": 0.75968,
            "std_ddof1": 0.0005919459434779565
          }
        },
        "image_effect": {
          "seed_values": [
            0.00796,
            0.007120000000000001,
            0.008199999999999999
          ],
          "mean": 0.00776,
          "std_ddof1": 0.0005670978751503118,
          "min": 0.007120000000000001,
          "max": 0.008199999999999999,
          "row": {
            "mean": 0.007759999999999999,
            "ci95": [
              0.00508,
              0.010493666666666667
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.007759999999999999,
            "ci95": [
              0.002631991777356104,
              0.010421615720780587
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": 0.00796,
              "ci95": [
                0.00478697573141244,
                0.00970279165359383
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.007120000000000001,
              "ci95": [
                0.0014461842536905413,
                0.01045256985522824
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.008199999999999999,
              "ci95": [
                0.001506752934652001,
                0.011466268355057794
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            199,
            178,
            205
          ],
          "all_seed_effects_positive": true,
          "positive_conditional_intervals": true,
          "per_platform": {
            "visium": {
              "seed_values": [
                0.006567164179104481,
                0.007641791044776122,
                0.007164179104477617
              ],
              "mean": 0.00712437810945274,
              "std_ddof1": 0.0005384178809340769,
              "min": 0.006567164179104481,
              "max": 0.007641791044776122,
              "row": {
                "mean": 0.007124378109452737,
                "ci95": [
                  0.002348258706467662,
                  0.012019900497512438
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.007124378109452737,
                "ci95": [
                  0.004311377245508982,
                  0.01038961038961039
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                0.008661654135338353,
                0.00685714285714286,
                0.0087218045112782
              ],
              "mean": 0.008080200501253137,
              "std_ddof1": 0.0010596258856520365,
              "min": 0.00685714285714286,
              "max": 0.0087218045112782,
              "row": {
                "mean": 0.008080200501253132,
                "ci95": [
                  0.004791979949874688,
                  0.011148370927318291
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.008080200501253132,
                "ci95": [
                  -8.602150537634476e-05,
                  0.011604226705091257
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        }
      },
      "interaction": {
        "seed_values": [
          0.00292,
          0.0008000000000000001,
          0.0016400000000000002
        ],
        "mean": 0.0017866666666666667,
        "std_ddof1": 0.0010675829397912525,
        "min": 0.0008000000000000001,
        "max": 0.00292,
        "row": {
          "mean": 0.0017866666666666667,
          "ci95": [
            -0.0009740000000000003,
            0.0046006666666666635
          ],
          "unit": "row within platform",
          "units": {
            "visium": 335,
            "xenium": 665
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "sample": {
          "mean": 0.0017866666666666667,
          "ci95": [
            -0.0006712611979682055,
            0.0033607807124366954
          ],
          "unit": "sample within platform; not verified patient",
          "units": {
            "visium": 4,
            "xenium": 3
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "per_seed_sample": [
          {
            "mean": 0.00292,
            "ci95": [
              0.0005002826510774412,
              0.005633532099434679
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          {
            "mean": 0.0008000000000000001,
            "ci95": [
              -0.0032485409895896687,
              0.0036063400576368887
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          {
            "mean": 0.0016400000000000002,
            "ci95": [
              -0.004077804561030369,
              0.0049208231024189105
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        ],
        "per_seed_correct_count_difference": [
          73,
          20,
          41
        ],
        "all_seed_effects_positive": true,
        "positive_conditional_intervals": false,
        "per_platform": {
          "visium": {
            "seed_values": [
              0.008477611940298512,
              0.0029850746268656717,
              0.002507462686567164
            ],
            "mean": 0.004656716417910449,
            "std_ddof1": 0.003317598564644732,
            "min": 0.002507462686567164,
            "max": 0.008477611940298512,
            "row": {
              "mean": 0.0046567164179104475,
              "ci95": [
                -0.0006388059701492539,
                0.010109452736318407
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.0046567164179104475,
              "ci95": [
                0.001603375527426158,
                0.007382297551789075
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          },
          "xenium": {
            "seed_values": [
              0.00012030075187969869,
              -0.00030075187969924816,
              0.0012030075187969926
            ],
            "mean": 0.00034085213032581437,
            "std_ddof1": 0.0007757610876051371,
            "min": -0.00030075187969924816,
            "max": 0.0012030075187969926,
            "row": {
              "mean": 0.00034085213032581475,
              "ci95": [
                -0.0031283208020050123,
                0.0035689223057644107
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.00034085213032581475,
              "ci95": [
                -0.0033548387096774203,
                0.0023823246878001887
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          }
        }
      },
      "consistent_added_pairing_effect": false
    },
    "observed_budget": {
      "75": {
        "VGL": {
          "normal": {
            "pair_f1": {
              "values": [
                0.68032
              ],
              "mean": 0.68032,
              "min": 0.68032,
              "max": 0.68032,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.4465672133622446
              ],
              "mean": 0.4465672133622446,
              "min": 0.4465672133622446,
              "max": 0.4465672133622446,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.29303384742780253
              ],
              "mean": 0.29303384742780253,
              "min": 0.29303384742780253,
              "max": 0.29303384742780253,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.74568
              ],
              "mean": 0.74568,
              "min": 0.74568,
              "max": 0.74568,
              "std_ddof1": null
            }
          },
          "shuffled": {
            "pair_f1": {
              "values": [
                0.67236
              ],
              "mean": 0.67236,
              "min": 0.67236,
              "max": 0.67236,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.4307889220437316
              ],
              "mean": 0.4307889220437316,
              "min": 0.4307889220437316,
              "max": 0.4307889220437316,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.27274609253700444
              ],
              "mean": 0.27274609253700444,
              "min": 0.27274609253700444,
              "max": 0.27274609253700444,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.7586
              ],
              "mean": 0.7586,
              "min": 0.7586,
              "max": 0.7586,
              "std_ddof1": null
            }
          },
          "image_effect": {
            "seed_values": [
              0.00796
            ],
            "mean": 0.00796,
            "std_ddof1": null,
            "min": 0.00796,
            "max": 0.00796,
            "row": {
              "mean": 0.00796,
              "ci95": [
                0.004599,
                0.0112
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.00796,
              "ci95": [
                0.00478697573141244,
                0.00970279165359383
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_sample": [
              {
                "mean": 0.00796,
                "ci95": [
                  0.00478697573141244,
                  0.00970279165359383
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            ],
            "per_seed_correct_count_difference": [
              199
            ],
            "all_seed_effects_positive": true,
            "positive_conditional_intervals": true,
            "per_platform": {
              "visium": {
                "seed_values": [
                  0.006567164179104478
                ],
                "mean": 0.006567164179104478,
                "std_ddof1": null,
                "min": 0.006567164179104478,
                "max": 0.006567164179104478,
                "row": {
                  "mean": 0.006567164179104478,
                  "ci95": [
                    0.00047761194029850753,
                    0.012298507462686568
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.006567164179104478,
                  "ci95": [
                    0.0035443037974683556,
                    0.009265536723163844
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "xenium": {
                "seed_values": [
                  0.008661654135338346
                ],
                "mean": 0.008661654135338346,
                "std_ddof1": null,
                "min": 0.008661654135338346,
                "max": 0.008661654135338346,
                "row": {
                  "mean": 0.008661654135338346,
                  "ci95": [
                    0.004571428571428572,
                    0.01245112781954887
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.008661654135338346,
                  "ci95": [
                    0.0036129032258064506,
                    0.010374639769452456
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.67924,
                  0.66104,
                  0.66808
                ],
                "mean": 0.6694533333333332,
                "min": 0.66104,
                "max": 0.67924,
                "std_ddof1": 0.009177392512763808
              },
              "level_macro_f1": {
                "values": [
                  0.4613214255079837,
                  0.4441342042458277,
                  0.4518068109580978
                ],
                "mean": 0.4524208135706364,
                "min": 0.4441342042458277,
                "max": 0.4613214255079837,
                "std_ddof1": 0.008610046055900626
              },
              "non_absent_accuracy": {
                "values": [
                  0.3238795155780975,
                  0.31290756650450263,
                  0.3193251216230204
                ],
                "mean": 0.3187040679018735,
                "min": 0.31290756650450263,
                "max": 0.3238795155780975,
                "std_ddof1": 0.005512276971615516
              },
              "predicted_absent_fraction": {
                "values": [
                  0.72188,
                  0.70356,
                  0.70728
                ],
                "mean": 0.7109066666666667,
                "min": 0.70356,
                "max": 0.72188,
                "std_ddof1": 0.00968349799056793
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.00108,
                0.019280000000000002,
                0.01224
              ],
              "mean": 0.010866666666666669,
              "std_ddof1": 0.009177392512763815,
              "min": 0.00108,
              "max": 0.019280000000000002,
              "row": {
                "mean": 0.010866666666666667,
                "ci95": [
                  0.006546666666666667,
                  0.015226666666666664
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.010866666666666667,
                "ci95": [
                  0.004882517748508263,
                  0.015576190513777708
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.00108,
                  "ci95": [
                    -0.005682721088435374,
                    0.007132672176308542
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.019280000000000002,
                  "ci95": [
                    0.014366845267862114,
                    0.023443413541024607
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.01224,
                  "ci95": [
                    0.004488593147620362,
                    0.017975040871934612
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                27,
                482,
                306
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.017194029850746275,
                    0.06925373134328353,
                    0.049910447761193986
                  ],
                  "mean": 0.04545273631840793,
                  "std_ddof1": 0.02631456865223864,
                  "min": 0.017194029850746275,
                  "max": 0.06925373134328353,
                  "row": {
                    "mean": 0.04545273631840796,
                    "ci95": [
                      0.03566069651741294,
                      0.05532537313432835
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.04545273631840796,
                    "ci95": [
                      0.027024608501118572,
                      0.059504132231404966
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    -0.0070375939849624085,
                    -0.005894736842105266,
                    -0.006736842105263163
                  ],
                  "mean": -0.006556390977443612,
                  "std_ddof1": 0.0005924124993561569,
                  "min": -0.0070375939849624085,
                  "max": -0.005894736842105266,
                  "row": {
                    "mean": -0.006556390977443608,
                    "ci95": [
                      -0.011007518796992482,
                      -0.002045112781954887
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": -0.006556390977443608,
                    "ci95": [
                      -0.00907975460122699,
                      -0.0028387096774193524
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          },
          "image_context_uni2": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.6768,
                  0.68416,
                  0.6822
                ],
                "mean": 0.6810533333333333,
                "min": 0.6768,
                "max": 0.68416,
                "std_ddof1": 0.003811631321800879
              },
              "level_macro_f1": {
                "values": [
                  0.45620554205191455,
                  0.4599158846739038,
                  0.4597156385243082
                ],
                "mean": 0.45861235508337556,
                "min": 0.45620554205191455,
                "max": 0.4599158846739038,
                "std_ddof1": 0.0020867645665993877
              },
              "non_absent_accuracy": {
                "values": [
                  0.3170479246454818,
                  0.3147707276679433,
                  0.3161163440637615
                ],
                "mean": 0.31597833212572884,
                "min": 0.3147707276679433,
                "max": 0.3170479246454818,
                "std_ddof1": 0.0011448545715099787
              },
              "predicted_absent_fraction": {
                "values": [
                  0.72384,
                  0.737,
                  0.7336
                ],
                "mean": 0.73148,
                "min": 0.72384,
                "max": 0.737,
                "std_ddof1": 0.006831339546531098
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.003520000000000001,
                -0.00384,
                -0.0018800000000000004
              ],
              "mean": -0.0007333333333333332,
              "std_ddof1": 0.0038116313218008557,
              "min": -0.00384,
              "max": 0.003520000000000001,
              "row": {
                "mean": -0.0007333333333333341,
                "ci95": [
                  -0.004893666666666667,
                  0.003640666666666664
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.0007333333333333341,
                "ci95": [
                  -0.006336927330986741,
                  0.0032621681339586564
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.003520000000000001,
                  "ci95": [
                    -0.002136809815950921,
                    0.008073896457765668
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": -0.00384,
                  "ci95": [
                    -0.010754601226993867,
                    0.0006729508040726997
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": -0.0018800000000000004,
                  "ci95": [
                    -0.0063393433268049085,
                    0.0019445161290322578
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                88,
                -96,
                -47
              ],
              "all_seed_effects_positive": false,
              "positive_conditional_intervals": false,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.016597014925373136,
                    -0.0023880597014925386,
                    0.0011940298507462693
                  ],
                  "mean": 0.005134328358208955,
                  "std_ddof1": 0.010087255766205654,
                  "min": -0.0023880597014925386,
                  "max": 0.016597014925373136,
                  "row": {
                    "mean": 0.005134328358208955,
                    "ci95": [
                      -0.004140298507462685,
                      0.0150457711442786
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.005134328358208955,
                    "ci95": [
                      -0.005234899328859061,
                      0.013259668508287288
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    -0.0030676691729323315,
                    -0.004571428571428572,
                    -0.003428571428571431
                  ],
                  "mean": -0.0036892230576441114,
                  "std_ddof1": 0.0007850334616722558,
                  "min": -0.004571428571428572,
                  "max": -0.0030676691729323315,
                  "row": {
                    "mean": -0.00368922305764411,
                    "ci95": [
                      -0.008160902255639096,
                      0.0006215538847117792
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": -0.00368922305764411,
                    "ci95": [
                      -0.010961145194274035,
                      0.0011182795698924724
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            },
            "shuffled": {
              "pair_f1": {
                "values": [
                  0.66664,
                  0.67208,
                  0.6714
                ],
                "mean": 0.6700399999999999,
                "min": 0.66664,
                "max": 0.67208,
                "std_ddof1": 0.0029640512816076553
              },
              "level_macro_f1": {
                "values": [
                  0.4369100579404436,
                  0.4375729819803042,
                  0.43787535490399676
                ],
                "mean": 0.43745279827491484,
                "min": 0.4369100579404436,
                "max": 0.43787535490399676,
                "std_ddof1": 0.0004937435055188944
              },
              "non_absent_accuracy": {
                "values": [
                  0.29334437428837595,
                  0.2884794534727254,
                  0.28920401614739677
                ],
                "mean": 0.29034261463616606,
                "min": 0.2884794534727254,
                "max": 0.29334437428837595,
                "std_ddof1": 0.0026247225614544943
              },
              "predicted_absent_fraction": {
                "values": [
                  0.731,
                  0.74508,
                  0.74392
                ],
                "mean": 0.7400000000000001,
                "min": 0.731,
                "max": 0.74508,
                "std_ddof1": 0.007815778911919148
              }
            },
            "image_effect": {
              "seed_values": [
                0.01016,
                0.01208,
                0.0108
              ],
              "mean": 0.011013333333333333,
              "std_ddof1": 0.0009776161482572458,
              "min": 0.01016,
              "max": 0.01208,
              "row": {
                "mean": 0.011013333333333335,
                "ci95": [
                  0.008333333333333335,
                  0.01369433333333333
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.011013333333333335,
                "ci95": [
                  0.006719670880444704,
                  0.015093719806763287
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.01016,
                  "ci95": [
                    0.005706741005444442,
                    0.014136231884057977
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.01208,
                  "ci95": [
                    0.00791631704877771,
                    0.015608115942028988
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.0108,
                  "ci95": [
                    0.004803646934460889,
                    0.015798489142129758
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                254,
                302,
                270
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.018507462686567177,
                    0.020656716417910462,
                    0.020179104477611953
                  ],
                  "mean": 0.019781094527363197,
                  "std_ddof1": 0.0011285529853737577,
                  "min": 0.018507462686567177,
                  "max": 0.020656716417910462,
                  "row": {
                    "mean": 0.019781094527363183,
                    "ci95": [
                      0.01305273631840796,
                      0.02606965174129353
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.019781094527363183,
                    "ci95": [
                      0.01273576097105509,
                      0.03196135265700483
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.0059548872180451165,
                    0.0077593984962406074,
                    0.006075187969924816
                  ],
                  "mean": 0.00659649122807018,
                  "std_ddof1": 0.0010089019047947179,
                  "min": 0.0059548872180451165,
                  "max": 0.0077593984962406074,
                  "row": {
                    "mean": 0.006596491228070176,
                    "ci95": [
                      0.004230576441102757,
                      0.008942857142857141
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.006596491228070176,
                    "ci95": [
                      0.0006881720430107537,
                      0.008752556237218812
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          }
        },
        "MLP_image_inclusive_minus_context_only": {
          "seed_values": [
            -0.00244,
            0.02312,
            0.01412
          ],
          "mean": 0.0116,
          "std_ddof1": 0.012964999035865756,
          "min": -0.00244,
          "max": 0.02312,
          "row": {
            "mean": 0.011600000000000001,
            "ci95": [
              0.008599666666666669,
              0.014559999999999998
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.011600000000000001,
            "ci95": [
              0.008715982536515676,
              0.015316705621663077
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": -0.00244,
              "ci95": [
                -0.004931326688516925,
                0.000250063575280967
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.02312,
              "ci95": [
                0.020475626737395135,
                0.026922500414524972
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.01412,
              "ci95": [
                0.008829931972789116,
                0.019581228536624293
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            -61,
            578,
            353
          ],
          "all_seed_effects_positive": false,
          "positive_conditional_intervals": true,
          "per_platform": {
            "visium": {
              "seed_values": [
                0.0005970149253731335,
                0.07164179104477603,
                0.0487164179104477
              ],
              "mean": 0.040318407960198956,
              "std_ddof1": 0.036259274424723084,
              "min": 0.0005970149253731335,
              "max": 0.07164179104477603,
              "row": {
                "mean": 0.04031840796019901,
                "ci95": [
                  0.03339303482587065,
                  0.04720597014925372
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.04031840796019901,
                "ci95": [
                  0.033333333333333326,
                  0.04690281562216168
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                -0.003969924812030077,
                -0.001323308270676691,
                -0.0033082706766917303
              ],
              "mean": -0.0028671679197994995,
              "std_ddof1": 0.0013773429169399991,
              "min": -0.003969924812030077,
              "max": -0.001323308270676691,
              "row": {
                "mean": -0.002867167919799499,
                "ci95": [
                  -0.005774937343358396,
                  2.0050125313283282e-05
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.002867167919799499,
                "ci95": [
                  -0.004610951008645533,
                  0.0018813905930470352
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "VGL_normal_minus_budget75": {
          "seed_values": [
            0.0
          ],
          "mean": 0.0,
          "std_ddof1": null,
          "min": 0.0,
          "max": 0.0,
          "row": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            0
          ],
          "all_seed_effects_positive": false,
          "positive_conditional_intervals": false,
          "per_platform": {
            "visium": {
              "seed_values": [
                0.0
              ],
              "mean": 0.0,
              "std_ddof1": null,
              "min": 0.0,
              "max": 0.0,
              "row": {
                "mean": 0.0,
                "ci95": [
                  0.0,
                  0.0
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0,
                "ci95": [
                  0.0,
                  0.0
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                0.0
              ],
              "mean": 0.0,
              "std_ddof1": null,
              "min": 0.0,
              "max": 0.0,
              "row": {
                "mean": 0.0,
                "ci95": [
                  0.0,
                  0.0
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0,
                "ci95": [
                  0.0,
                  0.0
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        }
      },
      "50": {
        "VGL": {
          "normal": {
            "pair_f1": {
              "values": [
                0.66808
              ],
              "mean": 0.66808,
              "min": 0.66808,
              "max": 0.66808,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.4173049489219804
              ],
              "mean": 0.4173049489219804,
              "min": 0.4173049489219804,
              "max": 0.4173049489219804,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.25928992857882205
              ],
              "mean": 0.25928992857882205,
              "min": 0.25928992857882205,
              "max": 0.25928992857882205,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.759
              ],
              "mean": 0.759,
              "min": 0.759,
              "max": 0.759,
              "std_ddof1": null
            }
          },
          "shuffled": {
            "pair_f1": {
              "values": [
                0.66088
              ],
              "mean": 0.66088,
              "min": 0.66088,
              "max": 0.66088,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.40141056830333116
              ],
              "mean": 0.40141056830333116,
              "min": 0.40141056830333116,
              "max": 0.40141056830333116,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.2401407721767933
              ],
              "mean": 0.2401407721767933,
              "min": 0.2401407721767933,
              "max": 0.2401407721767933,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.76836
              ],
              "mean": 0.76836,
              "min": 0.76836,
              "max": 0.76836,
              "std_ddof1": null
            }
          },
          "image_effect": {
            "seed_values": [
              0.0072
            ],
            "mean": 0.0072,
            "std_ddof1": null,
            "min": 0.0072,
            "max": 0.0072,
            "row": {
              "mean": 0.0072,
              "ci95": [
                0.004239000000000001,
                0.010480999999999996
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.0072,
              "ci95": [
                0.0020018629998098977,
                0.011250383847240034
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_sample": [
              {
                "mean": 0.0072,
                "ci95": [
                  0.0020018629998098977,
                  0.011250383847240034
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            ],
            "per_seed_correct_count_difference": [
              180
            ],
            "all_seed_effects_positive": true,
            "positive_conditional_intervals": true,
            "per_platform": {
              "visium": {
                "seed_values": [
                  0.00764179104477612
                ],
                "mean": 0.00764179104477612,
                "std_ddof1": null,
                "min": 0.00764179104477612,
                "max": 0.00764179104477612,
                "row": {
                  "mean": 0.00764179104477612,
                  "ci95": [
                    0.0021492537313432835,
                    0.013731343283582088
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.00764179104477612,
                  "ci95": [
                    -0.0017679558011049728,
                    0.0187012987012987
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "xenium": {
                "seed_values": [
                  0.006977443609022556
                ],
                "mean": 0.006977443609022556,
                "std_ddof1": null,
                "min": 0.006977443609022556,
                "max": 0.006977443609022556,
                "row": {
                  "mean": 0.006977443609022556,
                  "ci95": [
                    0.0033082706766917294,
                    0.010526315789473684
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.006977443609022556,
                  "ci95": [
                    -8.953411488912553e-20,
                    0.009567723342939486
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.6606,
                  0.63792,
                  0.64464
                ],
                "mean": 0.64772,
                "min": 0.63792,
                "max": 0.6606,
                "std_ddof1": 0.011649480675120207
              },
              "level_macro_f1": {
                "values": [
                  0.43591350259966655,
                  0.42000073322556847,
                  0.42746822474278223
                ],
                "mean": 0.42779415352267236,
                "min": 0.42000073322556847,
                "max": 0.43591350259966655,
                "std_ddof1": 0.007961389920452267
              },
              "non_absent_accuracy": {
                "values": [
                  0.3052479039436911,
                  0.2992443846392713,
                  0.3069040472000828
                ],
                "mean": 0.3037987785943484,
                "min": 0.2992443846392713,
                "max": 0.3069040472000828,
                "std_ddof1": 0.004030208536162262
              },
              "predicted_absent_fraction": {
                "values": [
                  0.70296,
                  0.67544,
                  0.67944
                ],
                "mean": 0.6859466666666667,
                "min": 0.67544,
                "max": 0.70296,
                "std_ddof1": 0.014869099950344444
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.0074800000000000005,
                0.030160000000000003,
                0.02344
              ],
              "mean": 0.020360000000000003,
              "std_ddof1": 0.011649480675120245,
              "min": 0.0074800000000000005,
              "max": 0.030160000000000003,
              "row": {
                "mean": 0.02036,
                "ci95": [
                  0.016106333333333334,
                  0.024933666666666666
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.02036,
                "ci95": [
                  0.01650942101219273,
                  0.023423922575671257
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.0074800000000000005,
                  "ci95": [
                    0.003062504061311471,
                    0.009865030682831281
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.030160000000000003,
                  "ci95": [
                    0.02450026965739098,
                    0.03363372270008143
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.02344,
                  "ci95": [
                    0.01882147651006712,
                    0.02856897667410325
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                187,
                754,
                586
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.010865671641791044,
                    0.0638805970149253,
                    0.04788059701492535
                  ],
                  "mean": 0.04087562189054723,
                  "std_ddof1": 0.027192790137270127,
                  "min": 0.010865671641791044,
                  "max": 0.0638805970149253,
                  "row": {
                    "mean": 0.04087562189054727,
                    "ci95": [
                      0.03172139303482588,
                      0.050153233830845745
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.04087562189054727,
                    "ci95": [
                      0.03243847874720357,
                      0.04694214876033058
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.005774436090225566,
                    0.013172932330827072,
                    0.011127819548872186
                  ],
                  "mean": 0.010025062656641609,
                  "std_ddof1": 0.0038205354635273557,
                  "min": 0.005774436090225566,
                  "max": 0.013172932330827072,
                  "row": {
                    "mean": 0.010025062656641603,
                    "ci95": [
                      0.005272180451127819,
                      0.015099749373433571
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.010025062656641603,
                    "ci95": [
                      0.004744376278118609,
                      0.014021505376344083
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          },
          "image_context_uni2": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.66188,
                  0.67008,
                  0.67032
                ],
                "mean": 0.6674266666666666,
                "min": 0.66188,
                "max": 0.67032,
                "std_ddof1": 0.004805052895997431
              },
              "level_macro_f1": {
                "values": [
                  0.441523984884025,
                  0.4450564603928016,
                  0.44443880998137686
                ],
                "mean": 0.4436730850860678,
                "min": 0.441523984884025,
                "max": 0.4450564603928016,
                "std_ddof1": 0.0018866231119380123
              },
              "non_absent_accuracy": {
                "values": [
                  0.31135493220163546,
                  0.30814615464237655,
                  0.30938826208467035
                ],
                "mean": 0.3096297829762275,
                "min": 0.30814615464237655,
                "max": 0.31135493220163546,
                "std_ddof1": 0.001617965578124207
              },
              "predicted_absent_fraction": {
                "values": [
                  0.7016,
                  0.71524,
                  0.7146
                ],
                "mean": 0.71048,
                "min": 0.7016,
                "max": 0.71524,
                "std_ddof1": 0.0076969604390304605
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.006200000000000001,
                -0.002,
                -0.0022399999999999994
              ],
              "mean": 0.0006533333333333338,
              "std_ddof1": 0.004805052895997435,
              "min": -0.0022399999999999994,
              "max": 0.006200000000000001,
              "row": {
                "mean": 0.0006533333333333331,
                "ci95": [
                  -0.0035206666666666667,
                  0.005080333333333332
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0006533333333333331,
                "ci95": [
                  -0.004794061256739174,
                  0.005136264179477449
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.006200000000000001,
                  "ci95": [
                    0.002370322207485268,
                    0.009654213729223364
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": -0.002,
                  "ci95": [
                    -0.008946441190430152,
                    0.0035983111954459197
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": -0.0022399999999999994,
                  "ci95": [
                    -0.008879569125410186,
                    0.003501367432732915
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                155,
                -50,
                -56
              ],
              "all_seed_effects_positive": false,
              "positive_conditional_intervals": false,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.00525373134328358,
                    -0.012417910447761197,
                    -0.006805970149253731
                  ],
                  "mean": -0.004656716417910449,
                  "std_ddof1": 0.009029739730414151,
                  "min": -0.012417910447761197,
                  "max": 0.00525373134328358,
                  "row": {
                    "mean": -0.004656716417910449,
                    "ci95": [
                      -0.013572139303482588,
                      0.005532338308457709
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": -0.004656716417910449,
                    "ci95": [
                      -0.011688311688311692,
                      0.001325966850828728
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.006676691729323311,
                    0.003248120300751881,
                    6.015037593984948e-05
                  ],
                  "mean": 0.0033283208020050137,
                  "std_ddof1": 0.0033089996918342713,
                  "min": 6.015037593984948e-05,
                  "max": 0.006676691729323311,
                  "row": {
                    "mean": 0.0033283208020050124,
                    "ci95": [
                      -0.0012832080200501248,
                      0.008140350877192983
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.0033283208020050124,
                    "ci95": [
                      -0.004907975460122702,
                      0.010408602150537632
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            },
            "shuffled": {
              "pair_f1": {
                "values": [
                  0.6494,
                  0.65848,
                  0.65912
                ],
                "mean": 0.6556666666666667,
                "min": 0.6494,
                "max": 0.65912,
                "std_ddof1": 0.005436518493791177
              },
              "level_macro_f1": {
                "values": [
                  0.4189873212434979,
                  0.4253702784448847,
                  0.42503549157548026
                ],
                "mean": 0.4231310304212876,
                "min": 0.4189873212434979,
                "max": 0.4253702784448847,
                "std_ddof1": 0.003592459446473317
              },
              "non_absent_accuracy": {
                "values": [
                  0.28568471172756443,
                  0.28506365800641753,
                  0.28558120277404
                ],
                "mean": 0.2854431908360073,
                "min": 0.28506365800641753,
                "max": 0.28568471172756443,
                "std_ddof1": 0.00033273473280866315
              },
              "predicted_absent_fraction": {
                "values": [
                  0.70816,
                  0.72328,
                  0.72368
                ],
                "mean": 0.7183733333333334,
                "min": 0.70816,
                "max": 0.72368,
                "std_ddof1": 0.008847266997967979
              }
            },
            "image_effect": {
              "seed_values": [
                0.01248,
                0.0116,
                0.0112
              ],
              "mean": 0.01176,
              "std_ddof1": 0.000654828221749796,
              "min": 0.0112,
              "max": 0.01248,
              "row": {
                "mean": 0.01176,
                "ci95": [
                  0.008826333333333334,
                  0.014600999999999996
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.01176,
                "ci95": [
                  0.007404228329809726,
                  0.015494991206724523
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.01248,
                  "ci95": [
                    0.008244468142290939,
                    0.016828831168831177
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.0116,
                  "ci95": [
                    0.004852751434611902,
                    0.016184775168017744
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.0112,
                  "ci95": [
                    0.007083562367864692,
                    0.01490753362536424
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                312,
                290,
                280
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.023641791044776126,
                    0.02053731343283583,
                    0.019940298507462696
                  ],
                  "mean": 0.021373134328358218,
                  "std_ddof1": 0.001987261728608146,
                  "min": 0.019940298507462696,
                  "max": 0.023641791044776126,
                  "row": {
                    "mean": 0.02137313432835821,
                    "ci95": [
                      0.014686567164179104,
                      0.02754228855721393
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.02137313432835821,
                    "ci95": [
                      0.013259668508287295,
                      0.03180392156862744
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.006857142857142862,
                    0.007097744360902259,
                    0.006796992481203012
                  ],
                  "mean": 0.006917293233082711,
                  "std_ddof1": 0.00015914293600388437,
                  "min": 0.006796992481203012,
                  "max": 0.007097744360902259,
                  "row": {
                    "mean": 0.006917293233082707,
                    "ci95": [
                      0.004049624060150376,
                      0.009684210526315788
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.006917293233082707,
                    "ci95": [
                      0.0024946236559139777,
                      0.009414024975984626
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          }
        },
        "MLP_image_inclusive_minus_context_only": {
          "seed_values": [
            0.0012800000000000003,
            0.032159999999999994,
            0.02568
          ],
          "mean": 0.019706666666666667,
          "std_ddof1": 0.01628355407561056,
          "min": 0.0012800000000000003,
          "max": 0.032159999999999994,
          "row": {
            "mean": 0.019706666666666667,
            "ci95": [
              0.016625333333333336,
              0.02284
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.019706666666666667,
            "ci95": [
              0.017843068801418033,
              0.021491289736748208
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": 0.0012800000000000003,
              "ci95": [
                -0.001611487938303581,
                0.003947185677471856
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.032159999999999994,
              "ci95": [
                0.028915342536108037,
                0.03438391294784145
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.02568,
              "ci95": [
                0.0212718582948265,
                0.03219116564417179
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            32,
            804,
            642
          ],
          "all_seed_effects_positive": true,
          "positive_conditional_intervals": true,
          "per_platform": {
            "visium": {
              "seed_values": [
                0.005611940298507462,
                0.07629850746268647,
                0.054686567164179044
              ],
              "mean": 0.04553233830845766,
              "std_ddof1": 0.036221507751903276,
              "min": 0.005611940298507462,
              "max": 0.07629850746268647,
              "row": {
                "mean": 0.04553233830845771,
                "ci95": [
                  0.038686567164179106,
                  0.051821890547263674
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.04553233830845771,
                "ci95": [
                  0.0428691983122363,
                  0.04790960451977402
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                -0.0009022556390977442,
                0.009924812030075194,
                0.011067669172932337
              ],
              "mean": 0.006696741854636596,
              "std_ddof1": 0.006605687155366993,
              "min": -0.0009022556390977442,
              "max": 0.011067669172932337,
              "row": {
                "mean": 0.0066967418546365915,
                "ci95": [
                  0.0031674185463659147,
                  0.00986466165413534
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.0066967418546365915,
                "ci95": [
                  0.003612903225806451,
                  0.00965235173824131
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "VGL_normal_minus_budget75": {
          "seed_values": [
            -0.012240000000000001
          ],
          "mean": -0.012240000000000001,
          "std_ddof1": null,
          "min": -0.012240000000000001,
          "max": -0.012240000000000001,
          "row": {
            "mean": -0.012240000000000001,
            "ci95": [
              -0.01588,
              -0.00836
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": -0.012240000000000001,
            "ci95": [
              -0.014010477558169462,
              -0.009668939222689398
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": -0.012240000000000001,
              "ci95": [
                -0.014010477558169462,
                -0.009668939222689398
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            -306
          ],
          "all_seed_effects_positive": false,
          "positive_conditional_intervals": false,
          "per_platform": {
            "visium": {
              "seed_values": [
                -0.01325373134328358
              ],
              "mean": -0.01325373134328358,
              "std_ddof1": null,
              "min": -0.01325373134328358,
              "max": -0.01325373134328358,
              "row": {
                "mean": -0.01325373134328358,
                "ci95": [
                  -0.020059701492537316,
                  -0.006086567164179121
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.01325373134328358,
                "ci95": [
                  -0.016308539944903586,
                  -0.007651006711409395
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                -0.011729323308270678
              ],
              "mean": -0.011729323308270678,
              "std_ddof1": null,
              "min": -0.011729323308270678,
              "max": -0.011729323308270678,
              "row": {
                "mean": -0.011729323308270678,
                "ci95": [
                  -0.016,
                  -0.007458646616541355
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.011729323308270678,
                "ci95": [
                  -0.013987730061349696,
                  -0.008258064516129034
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        }
      },
      "25": {
        "VGL": {
          "normal": {
            "pair_f1": {
              "values": [
                0.65992
              ],
              "mean": 0.65992,
              "min": 0.65992,
              "max": 0.65992,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.38385849569058256
              ],
              "mean": 0.38385849569058256,
              "min": 0.38385849569058256,
              "max": 0.38385849569058256,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.21643722181968741
              ],
              "mean": 0.21643722181968741,
              "min": 0.21643722181968741,
              "max": 0.21643722181968741,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.79168
              ],
              "mean": 0.79168,
              "min": 0.79168,
              "max": 0.79168,
              "std_ddof1": null
            }
          },
          "shuffled": {
            "pair_f1": {
              "values": [
                0.6496
              ],
              "mean": 0.6496,
              "min": 0.6496,
              "max": 0.6496,
              "std_ddof1": null
            },
            "level_macro_f1": {
              "values": [
                0.3630797208388924
              ],
              "mean": 0.3630797208388924,
              "min": 0.3630797208388924,
              "max": 0.3630797208388924,
              "std_ddof1": null
            },
            "non_absent_accuracy": {
              "values": [
                0.19283718041610598
              ],
              "mean": 0.19283718041610598,
              "min": 0.19283718041610598,
              "max": 0.19283718041610598,
              "std_ddof1": null
            },
            "predicted_absent_fraction": {
              "values": [
                0.80632
              ],
              "mean": 0.80632,
              "min": 0.80632,
              "max": 0.80632,
              "std_ddof1": null
            }
          },
          "image_effect": {
            "seed_values": [
              0.010320000000000001
            ],
            "mean": 0.010320000000000001,
            "std_ddof1": null,
            "min": 0.010320000000000001,
            "max": 0.010320000000000001,
            "row": {
              "mean": 0.010320000000000001,
              "ci95": [
                0.00704,
                0.01368
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335,
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.010320000000000001,
              "ci95": [
                0.005605172111712008,
                0.014432301062997031
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "per_seed_sample": [
              {
                "mean": 0.010320000000000001,
                "ci95": [
                  0.005605172111712008,
                  0.014432301062997031
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            ],
            "per_seed_correct_count_difference": [
              258
            ],
            "all_seed_effects_positive": true,
            "positive_conditional_intervals": true,
            "per_platform": {
              "visium": {
                "seed_values": [
                  0.004059701492537314
                ],
                "mean": 0.004059701492537314,
                "std_ddof1": null,
                "min": 0.004059701492537314,
                "max": 0.004059701492537314,
                "row": {
                  "mean": 0.004059701492537314,
                  "ci95": [
                    -0.002507462686567164,
                    0.011104477611940299
                  ],
                  "unit": "row within platform",
                  "units": {
                    "visium": 335
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.004059701492537314,
                  "ci95": [
                    -0.006347305389221556,
                    0.014492753623188411
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              },
              "xenium": {
                "seed_values": [
                  0.013473684210526317
                ],
                "mean": 0.013473684210526317,
                "std_ddof1": null,
                "min": 0.013473684210526317,
                "max": 0.013473684210526317,
                "row": {
                  "mean": 0.013473684210526317,
                  "ci95": [
                    0.010045112781954886,
                    0.016962406015037592
                  ],
                  "unit": "row within platform",
                  "units": {
                    "xenium": 665
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                "sample": {
                  "mean": 0.013473684210526317,
                  "ci95": [
                    0.007225806451612904,
                    0.017177914110429456
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              }
            }
          }
        },
        "MLP": {
          "image_context": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.62412,
                  0.59452,
                  0.60308
                ],
                "mean": 0.60724,
                "min": 0.59452,
                "max": 0.62412,
                "std_ddof1": 0.015232176469565987
              },
              "level_macro_f1": {
                "values": [
                  0.3986067230062455,
                  0.3828860899474643,
                  0.3892913995400126
                ],
                "mean": 0.39026140416457417,
                "min": 0.3828860899474643,
                "max": 0.3986067230062455,
                "std_ddof1": 0.007905077967418416
              },
              "non_absent_accuracy": {
                "values": [
                  0.2796811924231446,
                  0.2785425939343753,
                  0.2834075147500259
                ],
                "mean": 0.2805437670358486,
                "min": 0.2785425939343753,
                "max": 0.2834075147500259,
                "std_ddof1": 0.0025445804875261296
              },
              "predicted_absent_fraction": {
                "values": [
                  0.67408,
                  0.6352,
                  0.64244
                ],
                "mean": 0.6505733333333333,
                "min": 0.6352,
                "max": 0.67408,
                "std_ddof1": 0.020676724434332768
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.0358,
                0.0654,
                0.056839999999999995
              ],
              "mean": 0.05268,
              "std_ddof1": 0.015232176469565996,
              "min": 0.0358,
              "max": 0.0654,
              "row": {
                "mean": 0.05268,
                "ci95": [
                  0.04705333333333334,
                  0.05844
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.05268,
                "ci95": [
                  0.04844287170783166,
                  0.05855532898553274
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.0358,
                  "ci95": [
                    0.03218573358851503,
                    0.04105950920245401
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.0654,
                  "ci95": [
                    0.061338353075033526,
                    0.07005844418473338
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.056839999999999995,
                  "ci95": [
                    0.05041115738810735,
                    0.06582910144804581
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                895,
                1635,
                1421
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.02268656716417912,
                    0.07522388059701485,
                    0.060417910447761104
                  ],
                  "mean": 0.052776119402985024,
                  "std_ddof1": 0.027089482340274064,
                  "min": 0.02268656716417912,
                  "max": 0.07522388059701485,
                  "row": {
                    "mean": 0.05277611940298507,
                    "ci95": [
                      0.042945273631840794,
                      0.06216915422885572
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.05277611940298507,
                    "ci95": [
                      0.043713080168776355,
                      0.06086629001883241
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.04240601503759392,
                    0.06045112781954869,
                    0.055037593984962205
                  ],
                  "mean": 0.05263157894736827,
                  "std_ddof1": 0.009260032672686042,
                  "min": 0.04240601503759392,
                  "max": 0.06045112781954869,
                  "row": {
                    "mean": 0.05263157894736842,
                    "ci95": [
                      0.04599298245614035,
                      0.059489223057644106
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.05263157894736842,
                    "ci95": [
                      0.04733909702209413,
                      0.05889570552147241
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          },
          "image_context_uni2": {
            "normal": {
              "pair_f1": {
                "values": [
                  0.64088,
                  0.65144,
                  0.6484
                ],
                "mean": 0.6469066666666667,
                "min": 0.64088,
                "max": 0.65144,
                "std_ddof1": 0.005436077016869182
              },
              "level_macro_f1": {
                "values": [
                  0.42057633724009724,
                  0.4249820454397145,
                  0.4190124184899971
                ],
                "mean": 0.4215236003899363,
                "min": 0.4190124184899971,
                "max": 0.4249820454397145,
                "std_ddof1": 0.0030954954508091866
              },
              "non_absent_accuracy": {
                "values": [
                  0.30141807266328535,
                  0.29468999068419416,
                  0.29417244591657177
                ],
                "mean": 0.2967601697546838,
                "min": 0.29417244591657177,
                "max": 0.30141807266328535,
                "std_ddof1": 0.004042153853590027
              },
              "predicted_absent_fraction": {
                "values": [
                  0.67688,
                  0.69676,
                  0.69272
                ],
                "mean": 0.6887866666666667,
                "min": 0.67688,
                "max": 0.69676,
                "std_ddof1": 0.010507470358432294
              }
            },
            "VGL_minus_MLP": {
              "seed_values": [
                0.019039999999999998,
                0.00848,
                0.011519999999999999
              ],
              "mean": 0.01301333333333333,
              "std_ddof1": 0.00543607701686918,
              "min": 0.00848,
              "max": 0.019039999999999998,
              "row": {
                "mean": 0.013013333333333333,
                "ci95": [
                  0.008119666666666667,
                  0.017800333333333335
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.013013333333333333,
                "ci95": [
                  0.0072406812557675206,
                  0.022287596588802385
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.019039999999999998,
                  "ci95": [
                    0.012385660474174637,
                    0.027954838709677434
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.00848,
                  "ci95": [
                    0.0021276667323341814,
                    0.019214939575601872
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.011519999999999999,
                  "ci95": [
                    0.006118731988472627,
                    0.01952093285884996
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                476,
                212,
                288
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.002507462686567166,
                    -0.011223880597014927,
                    -0.011940298507462692
                  ],
                  "mean": -0.006885572139303485,
                  "std_ddof1": 0.008142489857876198,
                  "min": -0.011940298507462692,
                  "max": 0.002507462686567166,
                  "row": {
                    "mean": -0.006885572139303482,
                    "ci95": [
                      -0.01568159203980099,
                      0.002309452736318403
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": -0.006885572139303482,
                    "ci95": [
                      -0.018095238095238095,
                      0.0015065913370998123
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.027368421052631507,
                    0.018406015037593954,
                    0.023338345864661627
                  ],
                  "mean": 0.02303759398496236,
                  "std_ddof1": 0.004488765884344194,
                  "min": 0.018406015037593954,
                  "max": 0.027368421052631507,
                  "row": {
                    "mean": 0.023037593984962405,
                    "ci95": [
                      0.017343358395989977,
                      0.028672180451127825
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.023037593984962405,
                    "ci95": [
                      0.01621517771373679,
                      0.036989247311827976
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            },
            "shuffled": {
              "pair_f1": {
                "values": [
                  0.62396,
                  0.63744,
                  0.63752
                ],
                "mean": 0.6329733333333333,
                "min": 0.62396,
                "max": 0.63752,
                "std_ddof1": 0.007805878126984409
              },
              "level_macro_f1": {
                "values": [
                  0.39159763348775545,
                  0.40254123926563273,
                  0.4011079139881965
                ],
                "mean": 0.39841559558052825,
                "min": 0.39159763348775545,
                "max": 0.40254123926563273,
                "std_ddof1": 0.005947861856297552
              },
              "non_absent_accuracy": {
                "values": [
                  0.26964082393127004,
                  0.26964082393127004,
                  0.27222854776938205
                ],
                "mean": 0.27050339854397404,
                "min": 0.26964082393127004,
                "max": 0.27222854776938205,
                "std_ddof1": 0.0014940230545223809
              },
              "predicted_absent_fraction": {
                "values": [
                  0.6812,
                  0.70276,
                  0.70232
                ],
                "mean": 0.6954266666666667,
                "min": 0.6812,
                "max": 0.70276,
                "std_ddof1": 0.012322618769293064
              }
            },
            "image_effect": {
              "seed_values": [
                0.01692,
                0.014,
                0.010879999999999999
              ],
              "mean": 0.013933333333333334,
              "std_ddof1": 0.0030205518259638154,
              "min": 0.010879999999999999,
              "max": 0.01692,
              "row": {
                "mean": 0.013933333333333334,
                "ci95": [
                  0.010906333333333336,
                  0.017226666666666668
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335,
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.013933333333333334,
                "ci95": [
                  0.008386222692036645,
                  0.017935821484700677
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4,
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "per_seed_sample": [
                {
                  "mean": 0.01692,
                  "ci95": [
                    0.01281446310219072,
                    0.020441687052641128
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.014,
                  "ci95": [
                    0.007255793836727339,
                    0.018821147331201733
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                },
                {
                  "mean": 0.010879999999999999,
                  "ci95": [
                    0.003747036926548984,
                    0.016007318295380525
                  ],
                  "unit": "sample within platform; not verified patient",
                  "units": {
                    "visium": 4,
                    "xenium": 3
                  },
                  "draws": 2000,
                  "conditional_on_fixed_models": true
                }
              ],
              "per_seed_correct_count_difference": [
                423,
                350,
                272
              ],
              "all_seed_effects_positive": true,
              "positive_conditional_intervals": true,
              "per_platform": {
                "visium": {
                  "seed_values": [
                    0.02507462686567167,
                    0.01755223880597016,
                    0.018985074626865682
                  ],
                  "mean": 0.020537313432835835,
                  "std_ddof1": 0.00399420386475887,
                  "min": 0.01755223880597016,
                  "max": 0.02507462686567167,
                  "row": {
                    "mean": 0.02053731343283582,
                    "ci95": [
                      0.013610945273631839,
                      0.027622885572139294
                    ],
                    "unit": "row within platform",
                    "units": {
                      "visium": 335
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.02053731343283582,
                    "ci95": [
                      0.012965009208103132,
                      0.029437229437229432
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "visium": 4
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                },
                "xenium": {
                  "seed_values": [
                    0.012812030075187978,
                    0.012210526315789477,
                    0.006796992481203013
                  ],
                  "mean": 0.010606516290726823,
                  "std_ddof1": 0.003312824389345024,
                  "min": 0.006796992481203013,
                  "max": 0.012812030075187978,
                  "row": {
                    "mean": 0.010606516290726816,
                    "ci95": [
                      0.007377944862155388,
                      0.0138546365914787
                    ],
                    "unit": "row within platform",
                    "units": {
                      "xenium": 665
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  },
                  "sample": {
                    "mean": 0.010606516290726816,
                    "ci95": [
                      0.00378494623655914,
                      0.015100864553314117
                    ],
                    "unit": "sample within platform; not verified patient",
                    "units": {
                      "xenium": 3
                    },
                    "draws": 2000,
                    "conditional_on_fixed_models": true
                  }
                }
              }
            }
          }
        },
        "MLP_image_inclusive_minus_context_only": {
          "seed_values": [
            0.016759999999999997,
            0.05692,
            0.04532
          ],
          "mean": 0.03966666666666666,
          "std_ddof1": 0.020668249401759535,
          "min": 0.016759999999999997,
          "max": 0.05692,
          "row": {
            "mean": 0.03966666666666667,
            "ci95": [
              0.035892333333333346,
              0.04352
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": 0.03966666666666667,
            "ci95": [
              0.0347968770453483,
              0.04317659383507684
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": 0.016759999999999997,
              "ci95": [
                0.011152886312487217,
                0.02390970483827628
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.05692,
              "ci95": [
                0.047603179650477376,
                0.06255362099364248
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            {
              "mean": 0.04532,
              "ci95": [
                0.04254407185628743,
                0.04832680265537084
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            419,
            1423,
            1133
          ],
          "all_seed_effects_positive": true,
          "positive_conditional_intervals": true,
          "per_platform": {
            "visium": {
              "seed_values": [
                0.02017910447761195,
                0.08644776119402972,
                0.07235820895522377
              ],
              "mean": 0.05966169154228848,
              "std_ddof1": 0.0349110996899601,
              "min": 0.02017910447761195,
              "max": 0.08644776119402972,
              "row": {
                "mean": 0.059661691542288564,
                "ci95": [
                  0.052575124378109454,
                  0.06610945273631841
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.059661691542288564,
                "ci95": [
                  0.05370165745856355,
                  0.06666666666666668
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                0.015037593984962388,
                0.042045112781954795,
                0.03169924812030068
              ],
              "mean": 0.02959398496240595,
              "std_ddof1": 0.01362628407216972,
              "min": 0.015037593984962388,
              "max": 0.042045112781954795,
              "row": {
                "mean": 0.029593984962406016,
                "ci95": [
                  0.025202506265664164,
                  0.03408571428571428
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": 0.029593984962406016,
                "ci95": [
                  0.02090322580645161,
                  0.034601226993865045
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        },
        "VGL_normal_minus_budget75": {
          "seed_values": [
            -0.020399999999999998
          ],
          "mean": -0.020399999999999998,
          "std_ddof1": null,
          "min": -0.020399999999999998,
          "max": -0.020399999999999998,
          "row": {
            "mean": -0.020399999999999998,
            "ci95": [
              -0.024961000000000004,
              -0.01632
            ],
            "unit": "row within platform",
            "units": {
              "visium": 335,
              "xenium": 665
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "sample": {
            "mean": -0.020399999999999998,
            "ci95": [
              -0.023431773732200217,
              -0.015484133253511171
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          },
          "per_seed_sample": [
            {
              "mean": -0.020399999999999998,
              "ci95": [
                -0.023431773732200217,
                -0.015484133253511171
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4,
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          ],
          "per_seed_correct_count_difference": [
            -510
          ],
          "all_seed_effects_positive": false,
          "positive_conditional_intervals": false,
          "per_platform": {
            "visium": {
              "seed_values": [
                -0.026268656716417912
              ],
              "mean": -0.026268656716417912,
              "std_ddof1": null,
              "min": -0.026268656716417912,
              "max": -0.026268656716417912,
              "row": {
                "mean": -0.026268656716417912,
                "ci95": [
                  -0.03427164179104478,
                  -0.01791044776119403
                ],
                "unit": "row within platform",
                "units": {
                  "visium": 335
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.026268656716417912,
                "ci95": [
                  -0.032455089820359294,
                  -0.02155844155844156
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "visium": 4
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            },
            "xenium": {
              "seed_values": [
                -0.01744360902255639
              ],
              "mean": -0.01744360902255639,
              "std_ddof1": null,
              "min": -0.01744360902255639,
              "max": -0.01744360902255639,
              "row": {
                "mean": -0.01744360902255639,
                "ci95": [
                  -0.022436090225563907,
                  -0.012330827067669171
                ],
                "unit": "row within platform",
                "units": {
                  "xenium": 665
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              },
              "sample": {
                "mean": -0.01744360902255639,
                "ci95": [
                  -0.02109510086455333,
                  -0.010064516129032261
                ],
                "unit": "sample within platform; not verified patient",
                "units": {
                  "xenium": 3
                },
                "draws": 2000,
                "conditional_on_fixed_models": true
              }
            }
          }
        }
      }
    },
    "budget_image_effect_contrasts": {
      "25_minus_75": {
        "seed_values": [
          0.00236
        ],
        "mean": 0.00236,
        "std_ddof1": null,
        "min": 0.00236,
        "max": 0.00236,
        "row": {
          "mean": 0.00236,
          "ci95": [
            -0.0018,
            0.00644
          ],
          "unit": "row within platform",
          "units": {
            "visium": 335,
            "xenium": 665
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "sample": {
          "mean": 0.00236,
          "ci95": [
            -0.0003663211940991792,
            0.005428786815877771
          ],
          "unit": "sample within platform; not verified patient",
          "units": {
            "visium": 4,
            "xenium": 3
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "per_seed_sample": [
          {
            "mean": 0.00236,
            "ci95": [
              -0.0003663211940991792,
              0.005428786815877771
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        ],
        "per_seed_correct_count_difference": [
          59
        ],
        "all_seed_effects_positive": true,
        "positive_conditional_intervals": false,
        "per_platform": {
          "visium": {
            "seed_values": [
              -0.0025074626865671636
            ],
            "mean": -0.0025074626865671636,
            "std_ddof1": null,
            "min": -0.0025074626865671636,
            "max": -0.0025074626865671636,
            "row": {
              "mean": -0.0025074626865671636,
              "ci95": [
                -0.01026865671641791,
                0.005495522388059686
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": -0.0025074626865671636,
              "ci95": [
                -0.009944751381215469,
                0.006233766233766235
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          },
          "xenium": {
            "seed_values": [
              0.0048120300751879706
            ],
            "mean": 0.0048120300751879706,
            "std_ddof1": null,
            "min": 0.0048120300751879706,
            "max": 0.0048120300751879706,
            "row": {
              "mean": 0.0048120300751879706,
              "ci95": [
                0.00018045112781954904,
                0.009445112781954881
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.0048120300751879706,
              "ci95": [
                0.003612903225806452,
                0.00736196319018405
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          }
        }
      },
      "50_minus_75": {
        "seed_values": [
          -0.00076
        ],
        "mean": -0.00076,
        "std_ddof1": null,
        "min": -0.00076,
        "max": -0.00076,
        "row": {
          "mean": -0.00076,
          "ci95": [
            -0.004560000000000001,
            0.00332
          ],
          "unit": "row within platform",
          "units": {
            "visium": 335,
            "xenium": 665
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "sample": {
          "mean": -0.00076,
          "ci95": [
            -0.0037759211370828618,
            0.0025345454545454556
          ],
          "unit": "sample within platform; not verified patient",
          "units": {
            "visium": 4,
            "xenium": 3
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "per_seed_sample": [
          {
            "mean": -0.00076,
            "ci95": [
              -0.0037759211370828618,
              0.0025345454545454556
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        ],
        "per_seed_correct_count_difference": [
          -19
        ],
        "all_seed_effects_positive": false,
        "positive_conditional_intervals": false,
        "per_platform": {
          "visium": {
            "seed_values": [
              0.0010746268656716418
            ],
            "mean": 0.0010746268656716418,
            "std_ddof1": null,
            "min": 0.0010746268656716418,
            "max": 0.0010746268656716418,
            "row": {
              "mean": 0.0010746268656716418,
              "ci95": [
                -0.006328358208955224,
                0.008955223880597014
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.0010746268656716418,
              "ci95": [
                -0.007292817679558012,
                0.01090909090909091
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          },
          "xenium": {
            "seed_values": [
              -0.0016842105263157896
            ],
            "mean": -0.0016842105263157896,
            "std_ddof1": null,
            "min": -0.0016842105263157896,
            "max": -0.0016842105263157896,
            "row": {
              "mean": -0.0016842105263157896,
              "ci95": [
                -0.005956390977443609,
                0.0026466165413533836
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": -0.0016842105263157896,
              "ci95": [
                -0.003612903225806451,
                -0.0008069164265129671
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          }
        }
      },
      "25_minus_50": {
        "seed_values": [
          0.0031199999999999995
        ],
        "mean": 0.0031199999999999995,
        "std_ddof1": null,
        "min": 0.0031199999999999995,
        "max": 0.0031199999999999995,
        "row": {
          "mean": 0.0031199999999999995,
          "ci95": [
            -0.0006399999999999997,
            0.006640000000000001
          ],
          "unit": "row within platform",
          "units": {
            "visium": 335,
            "xenium": 665
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "sample": {
          "mean": 0.0031199999999999995,
          "ci95": [
            0.0017342904121214256,
            0.005001360592050909
          ],
          "unit": "sample within platform; not verified patient",
          "units": {
            "visium": 4,
            "xenium": 3
          },
          "draws": 2000,
          "conditional_on_fixed_models": true
        },
        "per_seed_sample": [
          {
            "mean": 0.0031199999999999995,
            "ci95": [
              0.0017342904121214256,
              0.005001360592050909
            ],
            "unit": "sample within platform; not verified patient",
            "units": {
              "visium": 4,
              "xenium": 3
            },
            "draws": 2000,
            "conditional_on_fixed_models": true
          }
        ],
        "per_seed_correct_count_difference": [
          78
        ],
        "all_seed_effects_positive": true,
        "positive_conditional_intervals": false,
        "per_platform": {
          "visium": {
            "seed_values": [
              -0.003582089552238805
            ],
            "mean": -0.003582089552238805,
            "std_ddof1": null,
            "min": -0.003582089552238805,
            "max": -0.003582089552238805,
            "row": {
              "mean": -0.003582089552238805,
              "ci95": [
                -0.011582089552238805,
                0.004417910447761193
              ],
              "unit": "row within platform",
              "units": {
                "visium": 335
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": -0.003582089552238805,
              "ci95": [
                -0.006530612244897962,
                -0.0015819209039548018
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "visium": 4
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          },
          "xenium": {
            "seed_values": [
              0.0064962406015037595
            ],
            "mean": 0.0064962406015037595,
            "std_ddof1": null,
            "min": 0.0064962406015037595,
            "max": 0.0064962406015037595,
            "row": {
              "mean": 0.0064962406015037595,
              "ci95": [
                0.0024060150375939857,
                0.010646616541353383
              ],
              "unit": "row within platform",
              "units": {
                "xenium": 665
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            },
            "sample": {
              "mean": 0.0064962406015037595,
              "ci95": [
                0.004956772334293948,
                0.009079754601226996
              ],
              "unit": "sample within platform; not verified patient",
              "units": {
                "xenium": 3
              },
              "draws": 2000,
              "conditional_on_fixed_models": true
            }
          }
        }
      }
    }
  }
}


==> anc/spatial_exposure.json <==
{
  "scope": "Named section provenance in the preserved deployment cancer-training manifest, not pixel-level duplicate detection or patient independence.",
  "source_manifest_sha256": {
    "cancer_train_tumoronly_alldata.parquet": "ec231b316326bfef9ff9ffcc85cf5d1cd4929f1f1561c3036fc0aa6c501102a0",
    "manifest.parquet": "de9da4fcaaf2155f1765d7ca4e9ea060508bb8e45021ca3889f429df4abaca4c"
  },
  "sections": [
    {
      "section": "CytAssist_FFPE_Human_Lung_Squamous_Cell_Carcinoma",
      "evaluation_items": 3775,
      "binary_cancer_training_rows": 0,
      "finding": "not found in this cancer manifest"
    },
    {
      "section": "CytAssist_11mm_FFPE_Human_Lung_Cancer",
      "evaluation_items": 6189,
      "binary_cancer_training_rows": 3506,
      "finding": "section-provenance overlap confirmed in this cancer-training input"
    },
    {
      "section": "Xenium_V1_humanLung_Cancer_FFPE",
      "evaluation_items": 73870,
      "binary_cancer_training_rows": 614,
      "finding": "section-provenance overlap confirmed in this cancer-training input"
    },
    {
      "section": "Xenium_V1_Human_Lung_Cancer_Addon_FFPE",
      "evaluation_items": 140376,
      "binary_cancer_training_rows": 726,
      "finding": "section-provenance overlap confirmed in this cancer-training input"
    }
  ],
  "limits": [
    "No claim of patient independence or complete staged-training non-exposure.",
    "No claim that every external evaluation crop was a training crop.",
    "The 9692 public task rows are not independent images; each of the 4846 image paths occurs under two cancer tasks."
  ]
}


==> anc/tables/adaptation.csv <==
Model / supervision,Image,Cell type
Deployed checkpoint,0.6596,0.6858
Full-answer adaptation,0.6720 ± 0.0009,0.7221 ± 0.0007
Level-only adaptation,0.6805 ± 0.0011,0.7201 ± 0.0004
Full-input MLP,0.6811 ± 0.0038,0.7300 ± 0.0008


==> anc/tables/cancer_comparison.csv <==
model,balanced,ci_lo,ci_hi,source
CONCH-v1.5,0.7626,0.7533,0.7718,research/tcga_luad_probe/encoder_arm/results452/CONCH-v1.5.json
Virchow2,0.7607,0.7509,0.7702,research/tcga_luad_probe/encoder_arm/results452/Virchow2.json
Phikon,0.7592,0.7497,0.7693,research/tcga_luad_probe/encoder_arm/results452/Phikon.json
GigaPath,0.7578,0.7483,0.7671,research/tcga_luad_probe/encoder_arm/results452/GigaPath.json
CONCH,0.7562,0.7465,0.7657,research/tcga_luad_probe/encoder_arm/results452/CONCH.json
VGL-stGen,0.7532,0.7452,0.761,research/tcga_luad_probe/alignment_qc/vgl_reaggregated.json
hibou-L,0.7517,0.7418,0.7609,research/tcga_luad_probe/encoder_arm/results452/hibou-L.json
CTransPath,0.7501,0.7409,0.7596,research/tcga_luad_probe/encoder_arm/results452/CTransPath.json
KEEP,0.7493,0.7397,0.759,research/tcga_luad_probe/encoder_arm/results452/KEEP.json
UNI,0.7452,0.7353,0.7549,research/tcga_luad_probe/encoder_arm/results452/UNI.json
ResNet50,0.7427,0.7348,0.7503,research/tcga_luad_probe/encoder_arm/results452/ResNet50.json
H-optimus-0,0.7259,0.7154,0.736,research/tcga_luad_probe/encoder_arm/results452/H-optimus-0.json
midnight,0.7035,0.69,0.7173,research/tcga_luad_probe/encoder_arm/results452/midnight.json
UNI2-h,0.6991,0.689,0.7089,research/tcga_luad_probe/encoder_arm/results452/UNI2-h.json
Phikon-v2,0.6938,0.6834,0.7042,research/tcga_luad_probe/encoder_arm/results452/Phikon-v2.json
ColorHistogram,0.6113,0.5996,0.6228,research/tcga_luad_probe/encoder_arm/results452/ColorHistogram.json


==> anc/tables/cell_comparison.csv <==
model,balanced,macro_f1,source
VGL-stGen,0.629293,0.602284,research/cell_fm_benchmark_2026_07_29/post6_paths.json
Rank-weighted logistic,0.6616,0.556,research/cell_fm_benchmark_2026_07_29/stage0_results_f1.json
Geneformer V2 FT,0.5967,0.5495,research/cell_fm_benchmark_2026_07_29/stage3_gf_v2_104m_ft_f1.json
Geneformer CLcancer FT,0.5998,0.5355,research/cell_fm_benchmark_2026_07_29/stage3_gf_v2_104m_can_ft_f1.json


==> anc/tables/cohorts.csv <==
Cohort,Evaluated units,Reference / exposure
Visium,"9,964 spots / 2 sections",Transferred cell types; one section supplied H&E for cancer training
Xenium,"214,246 cells / 2 sections",Transferred cell types; both sections supplied H&E for cancer training
TCGA-LUAD binary,"357,692 patches / 452 slides / 398 patients",ARA-CNN labels; includes development subset
TCGA tissue classification,"30,719 patches / 39 slides",Development subset; pooled transductive correction
Masked expression benchmark,"1,000 rows/task",Internal; 7 image samples / 1 cell-type sample identifier


==> anc/tables/controls.csv <==
Readout,Balanced accuracy,Macro-F1,Trainable parameters
Discriminative short run,0.5554,0.5209,"32,819,212"
Generative short run,0.5737,0.5683,"32,788,480"


==> anc/tables/expression_budget.csv <==
Obs.,Model / image,Pair-F1,Level F1m,Non-Absent acc.
75,VGL-stGen / Intact,0.6803,0.4466,0.2930
75,VGL-stGen / Permuted,0.6724,0.4308,0.2727
75,Image MLP / Intact,0.6811 ± 0.0038,0.4586 ± 0.0021,0.3160 ± 0.0011
75,Image MLP / Permuted,0.6700 ± 0.0030,0.4375 ± 0.0005,0.2903 ± 0.0026
75,Context MLP / —,0.6695 ± 0.0092,0.4524 ± 0.0086,0.3187 ± 0.0055
50,VGL-stGen / Intact,0.6681,0.4173,0.2593
50,VGL-stGen / Permuted,0.6609,0.4014,0.2401
50,Image MLP / Intact,0.6674 ± 0.0048,0.4437 ± 0.0019,0.3096 ± 0.0016
50,Image MLP / Permuted,0.6557 ± 0.0054,0.4231 ± 0.0036,0.2854 ± 0.0003
50,Context MLP / —,0.6477 ± 0.0116,0.4278 ± 0.0080,0.3038 ± 0.0040
25,VGL-stGen / Intact,0.6599,0.3839,0.2164
25,VGL-stGen / Permuted,0.6496,0.3631,0.1928
25,Image MLP / Intact,0.6469 ± 0.0054,0.4215 ± 0.0031,0.2968 ± 0.0040
25,Image MLP / Permuted,0.6330 ± 0.0078,0.3984 ± 0.0059,0.2705 ± 0.0015
25,Context MLP / —,0.6072 ± 0.0152,0.3903 ± 0.0079,0.2805 ± 0.0025


==> anc/tables/expression_confirmation_deltas.csv <==
group,comparison,statistic,seed,estimate,seed_sd,ci_low,ci_high,status,unit,source_key,source,source_sha256
image,full_answer_minus_initial,seed_mean,,0.01244,0.0009006664199358165,,,available,seed_mean,results.image.contrasts.full_answer_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_initial,row_bootstrap,42,0.0114,,0.007319,0.015440999999999996,available,row within platform,results.image.contrasts.full_answer_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_initial,row_bootstrap,7,0.012960000000000001,,0.008719000000000003,0.017040999999999994,available,row within platform,results.image.contrasts.full_answer_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_initial,row_bootstrap,2026,0.012960000000000001,,0.008798,0.01716,available,row within platform,results.image.contrasts.full_answer_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_initial,row_bootstrap,,0.012440000000000001,,0.008439666666666666,0.016307,available,row within platform,results.image.contrasts.full_answer_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_initial,sample_bootstrap,,0.012440000000000001,,0.01066667341103813,0.0152383540699119,available,sample within platform; not verified patient,results.image.contrasts.full_answer_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,seed_mean,,0.020920000000000005,0.0010888526071052953,,,available,seed_mean,results.image.contrasts.level_only_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,row_bootstrap,42,0.02076,,0.016638999999999998,0.025120999999999997,available,row within platform,results.image.contrasts.level_only_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,row_bootstrap,7,0.02208,,0.018039,0.02636,available,row within platform,results.image.contrasts.level_only_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,row_bootstrap,2026,0.01992,,0.01572,0.024080999999999998,available,row within platform,results.image.contrasts.level_only_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,row_bootstrap,,0.02092,,0.01682666666666667,0.025027,available,row within platform,results.image.contrasts.level_only_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_initial,sample_bootstrap,,0.02092,,0.01812247838895594,0.023893087934560325,available,sample within platform; not verified patient,results.image.contrasts.level_only_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,seed_mean,,0.008480000000000001,0.0013218169313486648,,,available,seed_mean,results.image.contrasts.level_only_minus_full_answer.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,row_bootstrap,42,0.00936,,0.00592,0.01296,available,row within platform,results.image.contrasts.level_only_minus_full_answer.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,row_bootstrap,7,0.009120000000000001,,0.005919,0.012680999999999996,available,row within platform,results.image.contrasts.level_only_minus_full_answer.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,row_bootstrap,2026,0.00696,,0.0036000000000000003,0.010520000000000002,available,row within platform,results.image.contrasts.level_only_minus_full_answer.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,row_bootstrap,,0.00848,,0.005639666666666667,0.011427,available,row within platform,results.image.contrasts.level_only_minus_full_answer.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_full_answer,sample_bootstrap,,0.00848,,0.005612665488954338,0.01015262641915959,available,sample within platform; not verified patient,results.image.contrasts.level_only_minus_full_answer.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_MLP_mean:image_context,row_bootstrap,,0.00542666666666667,,0.0014266666666666698,0.00948033333333334,available,row within platform,results.image.MLP.image_context.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_MLP_mean:image_context,sample_bootstrap,,0.00542666666666667,,-0.0009375767560323722,0.011468417284463841,available,sample within platform; not verified patient,results.image.MLP.image_context.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_MLP_mean:image_context,row_bootstrap,,0.013906666666666671,,0.010173333333333343,0.018040333333333342,available,row within platform,results.image.MLP.image_context.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_MLP_mean:image_context,sample_bootstrap,,0.013906666666666671,,0.008338001355774716,0.018153560215837087,available,sample within platform; not verified patient,results.image.MLP.image_context.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_MLP_mean:image_context_uni2,row_bootstrap,,-0.009053333333333332,,-0.013080666666666668,-0.004959000000000004,available,row within platform,results.image.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer_minus_MLP_mean:image_context_uni2,sample_bootstrap,,-0.009053333333333332,,-0.01501656441717791,-0.0036734860526725886,available,sample within platform; not verified patient,results.image.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_MLP_mean:image_context_uni2,row_bootstrap,,-0.0005733333333333305,,-0.00437333333333333,0.003559999999999999,available,row within platform,results.image.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only_minus_MLP_mean:image_context_uni2,sample_bootstrap,,-0.0005733333333333305,,-0.005301962326680398,0.0028598457506481827,available,sample within platform; not verified patient,results.image.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,seed_mean,,0.036346666666666666,0.0006885734044626839,,,available,seed_mean,results.celltype.contrasts.full_answer_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,row_bootstrap,42,0.03684,,0.03212,0.04192,available,row within platform,results.celltype.contrasts.full_answer_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,row_bootstrap,7,0.03664,,0.03172,0.041840999999999996,available,row within platform,results.celltype.contrasts.full_answer_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,row_bootstrap,2026,0.03556,,0.03076,0.04044,available,row within platform,results.celltype.contrasts.full_answer_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,row_bootstrap,,0.036346666666666666,,0.031733333333333336,0.04125433333333333,available,row within platform,results.celltype.contrasts.full_answer_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_initial,sample_bootstrap,,0.036346666666666666,,,,not_estimable,sample_bootstrap,results.celltype.contrasts.full_answer_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,seed_mean,,0.034346666666666664,0.0004085747585611915,,,available,seed_mean,results.celltype.contrasts.level_only_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,row_bootstrap,42,0.03452,,0.029678999999999997,0.039601,available,row within platform,results.celltype.contrasts.level_only_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,row_bootstrap,7,0.03387999999999999,,0.028959,0.038921,available,row within platform,results.celltype.contrasts.level_only_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,row_bootstrap,2026,0.03464,,0.02956,0.040000999999999995,available,row within platform,results.celltype.contrasts.level_only_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,row_bootstrap,,0.034346666666666664,,0.029560000000000003,0.039335333333333326,available,row within platform,results.celltype.contrasts.level_only_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_initial,sample_bootstrap,,0.034346666666666664,,,,not_estimable,sample_bootstrap,results.celltype.contrasts.level_only_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,seed_mean,,-0.0020000000000000005,0.0009608329719571453,,,available,seed_mean,results.celltype.contrasts.level_only_minus_full_answer.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,row_bootstrap,42,-0.0023200000000000004,,-0.0057599999999999995,0.00128,available,row within platform,results.celltype.contrasts.level_only_minus_full_answer.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,row_bootstrap,7,-0.0027600000000000003,,-0.00652,0.0009209999999999948,available,row within platform,results.celltype.contrasts.level_only_minus_full_answer.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,row_bootstrap,2026,-0.00092,,-0.00452,0.002440999999999995,available,row within platform,results.celltype.contrasts.level_only_minus_full_answer.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,row_bootstrap,,-0.002,,-0.005067333333333333,0.0011333333333333332,available,row within platform,results.celltype.contrasts.level_only_minus_full_answer.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_full_answer,sample_bootstrap,,-0.0020000000000000005,,,,not_estimable,sample_bootstrap,results.celltype.contrasts.level_only_minus_full_answer.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_MLP_mean:celltype_context,row_bootstrap,,-0.007853333333333332,,-0.011414333333333335,-0.004013333333333329,available,row within platform,results.celltype.MLP.celltype_context.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer_minus_MLP_mean:celltype_context,sample_bootstrap,,-0.007853333333333332,,,,not_estimable,sample_bootstrap,results.celltype.MLP.celltype_context.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_MLP_mean:celltype_context,row_bootstrap,,-0.009853333333333332,,-0.013493999999999996,-0.005666333333333329,available,row within platform,results.celltype.MLP.celltype_context.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only_minus_MLP_mean:celltype_context,sample_bootstrap,,-0.009853333333333332,,,,not_estimable,sample_bootstrap,results.celltype.MLP.celltype_context.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,seed_mean,,0.007659147869674185,0.00015137512652171903,,,available,seed_mean,results.image_xenium.contrasts.full_answer_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,row_bootstrap,42,0.007639097744360902,,0.003067669172932331,0.012090225563909773,available,row within platform,results.image_xenium.contrasts.full_answer_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,row_bootstrap,7,0.007518796992481203,,0.002766917293233083,0.011969924812030077,available,row within platform,results.image_xenium.contrasts.full_answer_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,row_bootstrap,2026,0.00781954887218045,,0.0033082706766917294,0.012210526315789475,available,row within platform,results.image_xenium.contrasts.full_answer_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,row_bootstrap,,0.007659147869674186,,0.0032877192982456145,0.011909774436090226,available,row within platform,results.image_xenium.contrasts.full_answer_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_initial,sample_bootstrap,,0.007659147869674186,,0.005725264169068206,0.011615541922290392,available,sample within platform; not verified patient,results.image_xenium.contrasts.full_answer_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,seed_mean,,0.014997493734335841,0.000966782031177238,,,available,seed_mean,results.image_xenium.contrasts.level_only_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,row_bootstrap,42,0.01569924812030075,,0.010945864661654136,0.020151879699248115,available,row within platform,results.image_xenium.contrasts.level_only_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,row_bootstrap,7,0.015398496240601503,,0.010827067669172933,0.01996992481203008,available,row within platform,results.image_xenium.contrasts.level_only_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,row_bootstrap,2026,0.013894736842105264,,0.009383458646616542,0.018227067669172925,available,row within platform,results.image_xenium.contrasts.level_only_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,row_bootstrap,,0.014997493734335841,,0.010526315789473684,0.019228571428571428,available,row within platform,results.image_xenium.contrasts.level_only_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_initial,sample_bootstrap,,0.014997493734335841,,0.010666666666666668,0.019468302658486702,available,sample within platform; not verified patient,results.image_xenium.contrasts.level_only_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,seed_mean,,0.007338345864661654,0.0010976413588508068,,,available,seed_mean,results.image_xenium.contrasts.level_only_minus_full_answer.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,row_bootstrap,42,0.00806015037593985,,0.004150375939849625,0.011969924812030075,available,row within platform,results.image_xenium.contrasts.level_only_minus_full_answer.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,row_bootstrap,7,0.0078796992481203,,0.003969924812030076,0.012090225563909773,available,row within platform,results.image_xenium.contrasts.level_only_minus_full_answer.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,row_bootstrap,2026,0.0060751879699248125,,0.0021639097744360902,0.010105263157894737,available,row within platform,results.image_xenium.contrasts.level_only_minus_full_answer.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,row_bootstrap,,0.007338345864661653,,0.003849624060150376,0.010747368421052629,available,row within platform,results.image_xenium.contrasts.level_only_minus_full_answer.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_full_answer,sample_bootstrap,,0.007338345864661653,,0.0028387096774193537,0.009106628242074925,available,sample within platform; not verified patient,results.image_xenium.contrasts.level_only_minus_full_answer.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_MLP_mean:image_context,row_bootstrap,,-0.014175438596491225,,-0.018406516290726812,-0.009984962406015032,available,row within platform,results.image_xenium.MLP.image_context.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_MLP_mean:image_context,sample_bootstrap,,-0.014175438596491225,,-0.017914110429447842,-0.008172043010752682,available,sample within platform; not verified patient,results.image_xenium.MLP.image_context.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_MLP_mean:image_context,row_bootstrap,,-0.006837092731829569,,-0.010967919799498745,-0.0027263157894736783,available,row within platform,results.image_xenium.MLP.image_context.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_MLP_mean:image_context,sample_bootstrap,,-0.006837092731829569,,-0.010061349693251526,-0.005333333333333331,available,sample within platform; not verified patient,results.image_xenium.MLP.image_context.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_MLP_mean:image_context_uni2,row_bootstrap,,-0.011729323308270674,,-0.016061152882205516,-0.00757894736842105,available,row within platform,results.image_xenium.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer_minus_MLP_mean:image_context_uni2,sample_bootstrap,,-0.011729323308270674,,-0.019222903885480563,-0.0034408602150537626,available,sample within platform; not verified patient,results.image_xenium.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_MLP_mean:image_context_uni2,row_bootstrap,,-0.00439097744360902,,-0.008421052631578942,-0.00040050125313282746,available,row within platform,results.image_xenium.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only_minus_MLP_mean:image_context_uni2,sample_bootstrap,,-0.00439097744360902,,-0.011370143149284254,-0.0006021505376344096,available,sample within platform; not verified patient,results.image_xenium.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,seed_mean,,0.02193034825870647,0.002670821742456935,,,available,seed_mean,results.image_visium.contrasts.full_answer_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,row_bootstrap,42,0.018865671641791044,,0.010626865671641792,0.0271044776119403,available,row within platform,results.image_visium.contrasts.full_answer_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,row_bootstrap,7,0.02376119402985075,,0.015161194029850743,0.032241791044776105,available,row within platform,results.image_visium.contrasts.full_answer_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,row_bootstrap,2026,0.02316417910447761,,0.014686567164179104,0.031999999999999994,available,row within platform,results.image_visium.contrasts.full_answer_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,row_bootstrap,,0.021930348258706468,,0.014007960199004976,0.029696517412935303,available,row within platform,results.image_visium.contrasts.full_answer_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_initial,sample_bootstrap,,0.021930348258706468,,0.018452722063037254,0.02559386973180078,available,sample within platform; not verified patient,results.image_visium.contrasts.full_answer_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,seed_mean,,0.03267661691542289,0.002371083941668694,,,available,seed_mean,results.image_visium.contrasts.level_only_minus_initial.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,row_bootstrap,42,0.030805970149253733,,0.021970149253731346,0.040241791044776105,available,row within platform,results.image_visium.contrasts.level_only_minus_initial.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,row_bootstrap,7,0.03534328358208955,,0.026865671641791045,0.044059701492537316,available,row within platform,results.image_visium.contrasts.level_only_minus_initial.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,row_bootstrap,2026,0.03188059701492537,,0.023280597014925377,0.04048059701492535,available,row within platform,results.image_visium.contrasts.level_only_minus_initial.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,row_bootstrap,,0.03267661691542289,,0.024517412935323384,0.041314427860696515,available,row within platform,results.image_visium.contrasts.level_only_minus_initial.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_initial,sample_bootstrap,,0.03267661691542289,,0.028555858310626705,0.03721518987341773,available,sample within platform; not verified patient,results.image_visium.contrasts.level_only_minus_initial.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,seed_mean,,0.010746268656716415,0.0017670028163520872,,,available,seed_mean,results.image_visium.contrasts.level_only_minus_full_answer.seed_difference_summary,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,row_bootstrap,42,0.011940298507462683,,0.004892537313432835,0.0191044776119403,available,row within platform,results.image_visium.contrasts.level_only_minus_full_answer.per_seed_row_ci.42,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,row_bootstrap,7,0.011582089552238805,,0.004895522388059701,0.018029850746268658,available,row within platform,results.image_visium.contrasts.level_only_minus_full_answer.per_seed_row_ci.7,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,row_bootstrap,2026,0.008716417910447761,,0.0020298507462686564,0.015402985074626866,available,row within platform,results.image_visium.contrasts.level_only_minus_full_answer.per_seed_row_ci.2026,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,row_bootstrap,,0.010746268656716417,,0.005014925373134328,0.016239800995024867,available,row within platform,results.image_visium.contrasts.level_only_minus_full_answer.mean_difference_row_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_full_answer,sample_bootstrap,,0.010746268656716417,,0.00869244935543278,0.014257425742574256,available,sample within platform; not verified patient,results.image_visium.contrasts.level_only_minus_full_answer.mean_difference_sample_ci,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_MLP_mean:image_context,row_bootstrap,,0.04433830845771145,,0.03594029850746269,0.0530547263681592,available,row within platform,results.image_visium.MLP.image_context.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_MLP_mean:image_context,sample_bootstrap,,0.04433830845771145,,0.027186147186147185,0.05893186003683239,available,sample within platform; not verified patient,results.image_visium.MLP.image_context.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_MLP_mean:image_context,row_bootstrap,,0.05508457711442787,,0.04596915422885574,0.06420099502487563,available,row within platform,results.image_visium.MLP.image_context.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_MLP_mean:image_context,sample_bootstrap,,0.05508457711442787,,0.04034632034632035,0.0676243093922652,available,sample within platform; not verified patient,results.image_visium.MLP.image_context.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_MLP_mean:image_context_uni2,row_bootstrap,,-0.00374129353233831,,-0.012379104477611943,0.005295522388059693,available,row within platform,results.image_visium.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer_minus_MLP_mean:image_context_uni2,sample_bootstrap,,-0.00374129353233831,,-0.015005500550055,0.00530386740331491,available,sample within platform; not verified patient,results.image_visium.MLP.image_context_uni2.comparisons.full_answer_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_MLP_mean:image_context_uni2,row_bootstrap,,0.007004975124378112,,-0.0015970149253731363,0.016399004975124375,available,row within platform,results.image_visium.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only_minus_MLP_mean:image_context_uni2,sample_bootstrap,,0.007004975124378112,,-0.001212121212121203,0.013996316758747693,available,sample within platform; not verified patient,results.image_visium.MLP.image_context_uni2.comparisons.level_only_minus_MLP_mean.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c


==> anc/tables/expression_confirmation_metrics.csv <==
group,model,metric,statistic,seed,value,source_key,source,source_sha256
image,initial,pair_f1,single_checkpoint,,0.65956,results.image.initial.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,initial,level_macro_f1,single_checkpoint,,0.37800963961462647,results.image.initial.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,initial,non_absent_accuracy,single_checkpoint,,0.22761618880033122,results.image.initial.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,seed,42,0.67096,results.image.arms.full_answer.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,seed,7,0.67252,results.image.arms.full_answer.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,seed,2026,0.67252,results.image.arms.full_answer.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,mean,,0.672,results.image.arms.full_answer.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,std_ddof1,,0.0009006664199358196,results.image.arms.full_answer.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,min,,0.67096,results.image.arms.full_answer.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,pair_f1,max,,0.67252,results.image.arms.full_answer.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,seed,42,0.4248594868287946,results.image.arms.full_answer.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,seed,7,0.4261554072298711,results.image.arms.full_answer.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,seed,2026,0.42953621628193667,results.image.arms.full_answer.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,mean,,0.42685037011353416,results.image.arms.full_answer.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,std_ddof1,,0.0024145764953141455,results.image.arms.full_answer.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,min,,0.4248594868287946,results.image.arms.full_answer.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,level_macro_f1,max,,0.42953621628193667,results.image.arms.full_answer.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,seed,42,0.26518993892971743,results.image.arms.full_answer.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,seed,7,0.2634302867198013,results.image.arms.full_answer.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,seed,2026,0.2706759134665149,results.image.arms.full_answer.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,mean,,0.2664320463720112,results.image.arms.full_answer.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,std_ddof1,,0.0037791401021692746,results.image.arms.full_answer.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,min,,0.2634302867198013,results.image.arms.full_answer.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,full_answer,non_absent_accuracy,max,,0.2706759134665149,results.image.arms.full_answer.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,seed,42,0.68032,results.image.arms.level_only.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,seed,7,0.68164,results.image.arms.level_only.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,seed,2026,0.67948,results.image.arms.level_only.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,mean,,0.6804800000000001,results.image.arms.level_only.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,std_ddof1,,0.0010888526071053185,results.image.arms.level_only.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,min,,0.67948,results.image.arms.level_only.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,pair_f1,max,,0.68164,results.image.arms.level_only.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,seed,42,0.4465672133622446,results.image.arms.level_only.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,seed,7,0.4476833807490791,results.image.arms.level_only.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,seed,2026,0.44478740966536173,results.image.arms.level_only.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,mean,,0.4463460012588951,results.image.arms.level_only.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,std_ddof1,,0.0014606037195053951,results.image.arms.level_only.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,min,,0.44478740966536173,results.image.arms.level_only.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,level_macro_f1,max,,0.4476833807490791,results.image.arms.level_only.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,seed,42,0.29303384742780253,results.image.arms.level_only.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,seed,7,0.2951040264982921,results.image.arms.level_only.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,seed,2026,0.2909636683573129,results.image.arms.level_only.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,mean,,0.29303384742780253,results.image.arms.level_only.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,std_ddof1,,0.0020701790704895917,results.image.arms.level_only.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,min,,0.2909636683573129,results.image.arms.level_only.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,level_only,non_absent_accuracy,max,,0.2951040264982921,results.image.arms.level_only.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,seed,42,0.66556,results.image.MLP.image_context.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,seed,7,0.67024,results.image.MLP.image_context.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,seed,2026,0.66392,results.image.MLP.image_context.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,mean,,0.6665733333333334,results.image.MLP.image_context.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,std_ddof1,,0.003279593470741948,results.image.MLP.image_context.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,min,,0.66392,results.image.MLP.image_context.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,pair_f1,max,,0.67024,results.image.MLP.image_context.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,seed,42,0.4494969547170086,results.image.MLP.image_context.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,seed,7,0.4518759391030354,results.image.MLP.image_context.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,seed,2026,0.4442164066342961,results.image.MLP.image_context.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,mean,,0.4485297668181134,results.image.MLP.image_context.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,std_ddof1,,0.0039202931948701105,results.image.MLP.image_context.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,min,,0.4442164066342961,results.image.MLP.image_context.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,level_macro_f1,max,,0.4518759391030354,results.image.MLP.image_context.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,seed,42,0.3175654694131042,results.image.MLP.image_context.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,seed,7,0.3177724873201532,results.image.MLP.image_context.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,seed,2026,0.31042335161991513,results.image.MLP.image_context.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,mean,,0.3152537694510575,results.image.MLP.image_context.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,std_ddof1,,0.004184544947903339,results.image.MLP.image_context.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,min,,0.31042335161991513,results.image.MLP.image_context.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context,non_absent_accuracy,max,,0.3177724873201532,results.image.MLP.image_context.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,seed,42,0.6768,results.image.MLP.image_context_uni2.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,seed,7,0.68416,results.image.MLP.image_context_uni2.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,seed,2026,0.6822,results.image.MLP.image_context_uni2.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,mean,,0.6810533333333333,results.image.MLP.image_context_uni2.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,std_ddof1,,0.003811631321800879,results.image.MLP.image_context_uni2.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,min,,0.6768,results.image.MLP.image_context_uni2.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,pair_f1,max,,0.68416,results.image.MLP.image_context_uni2.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,seed,42,0.45620554205191455,results.image.MLP.image_context_uni2.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,seed,7,0.4599158846739038,results.image.MLP.image_context_uni2.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,seed,2026,0.4597156385243082,results.image.MLP.image_context_uni2.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,mean,,0.45861235508337556,results.image.MLP.image_context_uni2.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,std_ddof1,,0.0020867645665993877,results.image.MLP.image_context_uni2.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,min,,0.45620554205191455,results.image.MLP.image_context_uni2.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,level_macro_f1,max,,0.4599158846739038,results.image.MLP.image_context_uni2.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,seed,42,0.3170479246454818,results.image.MLP.image_context_uni2.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,seed,7,0.3147707276679433,results.image.MLP.image_context_uni2.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,seed,2026,0.3161163440637615,results.image.MLP.image_context_uni2.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,mean,,0.31597833212572884,results.image.MLP.image_context_uni2.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,std_ddof1,,0.0011448545715099787,results.image.MLP.image_context_uni2.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,min,,0.3147707276679433,results.image.MLP.image_context_uni2.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image,image_context_uni2,non_absent_accuracy,max,,0.3170479246454818,results.image.MLP.image_context_uni2.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,initial,pair_f1,single_checkpoint,,0.68576,results.celltype.initial.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,initial,level_macro_f1,single_checkpoint,,0.4624553336812105,results.celltype.initial.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,initial,non_absent_accuracy,single_checkpoint,,0.3610516066212269,results.celltype.initial.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,seed,42,0.7226,results.celltype.arms.full_answer.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,seed,7,0.7224,results.celltype.arms.full_answer.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,seed,2026,0.72132,results.celltype.arms.full_answer.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,mean,,0.7221066666666666,results.celltype.arms.full_answer.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,std_ddof1,,0.000688573404462724,results.celltype.arms.full_answer.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,min,,0.72132,results.celltype.arms.full_answer.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,pair_f1,max,,0.7226,results.celltype.arms.full_answer.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,seed,42,0.5451276218539045,results.celltype.arms.full_answer.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,seed,7,0.5447115454131066,results.celltype.arms.full_answer.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,seed,2026,0.5435874633083615,results.celltype.arms.full_answer.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,mean,,0.5444755435251242,results.celltype.arms.full_answer.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,std_ddof1,,0.000796740079762993,results.celltype.arms.full_answer.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,min,,0.5435874633083615,results.celltype.arms.full_answer.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,level_macro_f1,max,,0.5451276218539045,results.celltype.arms.full_answer.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,seed,42,0.4439143135345667,results.celltype.arms.full_answer.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,seed,7,0.4380720545277507,results.celltype.arms.full_answer.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,seed,2026,0.447809152872444,results.celltype.arms.full_answer.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,mean,,0.44326517364492046,results.celltype.arms.full_answer.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,std_ddof1,,0.004900898692158872,results.celltype.arms.full_answer.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,min,,0.4380720545277507,results.celltype.arms.full_answer.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,full_answer,non_absent_accuracy,max,,0.447809152872444,results.celltype.arms.full_answer.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,seed,42,0.72028,results.celltype.arms.level_only.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,seed,7,0.71964,results.celltype.arms.level_only.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,seed,2026,0.7204,results.celltype.arms.level_only.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,mean,,0.7201066666666667,results.celltype.arms.level_only.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,std_ddof1,,0.00040857475856124006,results.celltype.arms.level_only.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,min,,0.71964,results.celltype.arms.level_only.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,pair_f1,max,,0.7204,results.celltype.arms.level_only.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,seed,42,0.5484265672305856,results.celltype.arms.level_only.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,seed,7,0.5446917064752776,results.celltype.arms.level_only.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,seed,2026,0.5485694980032053,results.celltype.arms.level_only.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,mean,,0.5472292572363563,results.celltype.arms.level_only.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,std_ddof1,,0.002198745142172712,results.celltype.arms.level_only.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,min,,0.5446917064752776,results.celltype.arms.level_only.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,level_macro_f1,max,,0.5485694980032053,results.celltype.arms.level_only.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,seed,42,0.4560856864654333,results.celltype.arms.level_only.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,seed,7,0.452190847127556,results.celltype.arms.level_only.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,seed,2026,0.45209347614410905,results.celltype.arms.level_only.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,mean,,0.4534566699123661,results.celltype.arms.level_only.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,std_ddof1,,0.0022773155917286277,results.celltype.arms.level_only.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,min,,0.45209347614410905,results.celltype.arms.level_only.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,level_only,non_absent_accuracy,max,,0.4560856864654333,results.celltype.arms.level_only.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,seed,42,0.72976,results.celltype.MLP.celltype_context.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,seed,7,0.73084,results.celltype.MLP.celltype_context.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,seed,2026,0.72928,results.celltype.MLP.celltype_context.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,mean,,0.72996,results.celltype.MLP.celltype_context.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,std_ddof1,,0.0007989993742175398,results.celltype.MLP.celltype_context.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,min,,0.72928,results.celltype.MLP.celltype_context.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,pair_f1,max,,0.73084,results.celltype.MLP.celltype_context.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,seed,42,0.5653638354871562,results.celltype.MLP.celltype_context.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,seed,7,0.5703661583976481,results.celltype.MLP.celltype_context.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,seed,2026,0.5666975562243431,results.celltype.MLP.celltype_context.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,mean,,0.5674758500363825,results.celltype.MLP.celltype_context.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,std_ddof1,,0.0025903888836624994,results.celltype.MLP.celltype_context.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,min,,0.5653638354871562,results.celltype.MLP.celltype_context.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,level_macro_f1,max,,0.5703661583976481,results.celltype.MLP.celltype_context.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,seed,42,0.47487828627069134,results.celltype.MLP.celltype_context.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,seed,7,0.48393378773125606,results.celltype.MLP.celltype_context.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,seed,2026,0.47702044790652387,results.celltype.MLP.celltype_context.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,mean,,0.4786108406361571,results.celltype.MLP.celltype_context.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,std_ddof1,,0.004732603770803668,results.celltype.MLP.celltype_context.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,min,,0.47487828627069134,results.celltype.MLP.celltype_context.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
celltype,celltype_context,non_absent_accuracy,max,,0.48393378773125606,results.celltype.MLP.celltype_context.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,initial,pair_f1,single_checkpoint,,0.7095338345864661,results.image_xenium.initial.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,initial,level_macro_f1,single_checkpoint,,0.37929414454562904,results.image_xenium.initial.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,initial,non_absent_accuracy,single_checkpoint,,0.22625341841385596,results.image_xenium.initial.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,seed,42,0.717172932330827,results.image_xenium.arms.full_answer.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,seed,7,0.7170526315789474,results.image_xenium.arms.full_answer.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,seed,2026,0.7173533834586466,results.image_xenium.arms.full_answer.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,mean,,0.7171929824561404,results.image_xenium.arms.full_answer.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,std_ddof1,,0.00015137512652172258,results.image_xenium.arms.full_answer.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,min,,0.7170526315789474,results.image_xenium.arms.full_answer.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,pair_f1,max,,0.7173533834586466,results.image_xenium.arms.full_answer.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,seed,42,0.40357463619208767,results.image_xenium.arms.full_answer.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,seed,7,0.3993369240512346,results.image_xenium.arms.full_answer.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,seed,2026,0.4066049760520527,results.image_xenium.arms.full_answer.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,mean,,0.403172178765125,results.image_xenium.arms.full_answer.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,std_ddof1,,0.0036507018444453983,results.image_xenium.arms.full_answer.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,min,,0.3993369240512346,results.image_xenium.arms.full_answer.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,level_macro_f1,max,,0.4066049760520527,results.image_xenium.arms.full_answer.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,seed,42,0.22643573381950774,results.image_xenium.arms.full_answer.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,seed,7,0.22078395624430264,results.image_xenium.arms.full_answer.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,seed,2026,0.22953509571558797,results.image_xenium.arms.full_answer.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,mean,,0.22558492859313276,results.image_xenium.arms.full_answer.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,std_ddof1,,0.004437173949868571,results.image_xenium.arms.full_answer.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,min,,0.22078395624430264,results.image_xenium.arms.full_answer.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,full_answer,non_absent_accuracy,max,,0.22953509571558797,results.image_xenium.arms.full_answer.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,seed,42,0.7252330827067669,results.image_xenium.arms.level_only.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,seed,7,0.7249323308270677,results.image_xenium.arms.level_only.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,seed,2026,0.7234285714285714,results.image_xenium.arms.level_only.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,mean,,0.7245313283208019,results.image_xenium.arms.level_only.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,std_ddof1,,0.0009667820311772314,results.image_xenium.arms.level_only.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,min,,0.7234285714285714,results.image_xenium.arms.level_only.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,pair_f1,max,,0.7252330827067669,results.image_xenium.arms.level_only.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,seed,42,0.43119040558079885,results.image_xenium.arms.level_only.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,seed,7,0.42959209590154657,results.image_xenium.arms.level_only.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,seed,2026,0.42670529920135003,results.image_xenium.arms.level_only.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,mean,,0.4291626002278985,results.image_xenium.arms.level_only.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,std_ddof1,,0.0022731904251524875,results.image_xenium.arms.level_only.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,min,,0.42670529920135003,results.image_xenium.arms.level_only.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,level_macro_f1,max,,0.43119040558079885,results.image_xenium.arms.level_only.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,seed,42,0.2650865998176846,results.image_xenium.arms.level_only.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,seed,7,0.26472196900638106,results.image_xenium.arms.level_only.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,seed,2026,0.2599817684594348,results.image_xenium.arms.level_only.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,mean,,0.26326344576116684,results.image_xenium.arms.level_only.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,std_ddof1,,0.0028478576758091847,results.image_xenium.arms.level_only.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,min,,0.2599817684594348,results.image_xenium.arms.level_only.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,level_only,non_absent_accuracy,max,,0.2650865998176846,results.image_xenium.arms.level_only.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,seed,42,0.7301052631578947,results.image_xenium.MLP.image_context.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,seed,7,0.7326315789473684,results.image_xenium.MLP.image_context.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,seed,2026,0.7313684210526316,results.image_xenium.MLP.image_context.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,mean,,0.7313684210526316,results.image_xenium.MLP.image_context.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,std_ddof1,,0.001263157894736855,results.image_xenium.MLP.image_context.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,min,,0.7301052631578947,results.image_xenium.MLP.image_context.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,pair_f1,max,,0.7326315789473684,results.image_xenium.MLP.image_context.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,seed,42,0.45689635195266953,results.image_xenium.MLP.image_context.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,seed,7,0.457400523890758,results.image_xenium.MLP.image_context.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,seed,2026,0.4563834396702616,results.image_xenium.MLP.image_context.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,mean,,0.45689343850456304,results.image_xenium.MLP.image_context.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,std_ddof1,,0.0005085483694110074,results.image_xenium.MLP.image_context.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,min,,0.4563834396702616,results.image_xenium.MLP.image_context.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,level_macro_f1,max,,0.457400523890758,results.image_xenium.MLP.image_context.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,seed,42,0.3031905195989061,results.image_xenium.MLP.image_context.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,seed,7,0.3019143117593437,results.image_xenium.MLP.image_context.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,seed,2026,0.3010027347310848,results.image_xenium.MLP.image_context.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,mean,,0.3020358553631115,results.image_xenium.MLP.image_context.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,std_ddof1,,0.001098945081739576,results.image_xenium.MLP.image_context.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,min,,0.3010027347310848,results.image_xenium.MLP.image_context.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context,non_absent_accuracy,max,,0.3031905195989061,results.image_xenium.MLP.image_context.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,seed,42,0.7283007518796992,results.image_xenium.MLP.image_context_uni2.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,seed,7,0.7298045112781955,results.image_xenium.MLP.image_context_uni2.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,seed,2026,0.7286616541353383,results.image_xenium.MLP.image_context_uni2.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,mean,,0.728922305764411,results.image_xenium.MLP.image_context_uni2.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,std_ddof1,,0.0007850334616722468,results.image_xenium.MLP.image_context_uni2.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,min,,0.7283007518796992,results.image_xenium.MLP.image_context_uni2.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,pair_f1,max,,0.7298045112781955,results.image_xenium.MLP.image_context_uni2.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,seed,42,0.4497711932188798,results.image_xenium.MLP.image_context_uni2.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,seed,7,0.44433303783891276,results.image_xenium.MLP.image_context_uni2.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,seed,2026,0.44499529917854463,results.image_xenium.MLP.image_context_uni2.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,mean,,0.44636651007877903,results.image_xenium.MLP.image_context_uni2.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,std_ddof1,,0.0029670773471309206,results.image_xenium.MLP.image_context_uni2.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,min,,0.44433303783891276,results.image_xenium.MLP.image_context_uni2.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,level_macro_f1,max,,0.4497711932188798,results.image_xenium.MLP.image_context_uni2.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,seed,42,0.2944393801276208,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,seed,7,0.28514129443938013,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,seed,2026,0.2862351868732908,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,mean,,0.2886052871467639,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,std_ddof1,,0.005081990834919354,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,min,,0.28514129443938013,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_xenium,image_context_uni2,non_absent_accuracy,max,,0.2944393801276208,results.image_xenium.MLP.image_context_uni2.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,initial,pair_f1,single_checkpoint,,0.5603582089552239,results.image_visium.initial.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,initial,level_macro_f1,single_checkpoint,,0.3606790665459565,results.image_visium.initial.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,initial,non_absent_accuracy,single_checkpoint,,0.22940613026819923,results.image_visium.initial.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,seed,42,0.5792238805970149,results.image_visium.arms.full_answer.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,seed,7,0.5841194029850746,results.image_visium.arms.full_answer.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,seed,2026,0.5835223880597015,results.image_visium.arms.full_answer.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,mean,,0.5822885572139304,results.image_visium.arms.full_answer.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,std_ddof1,,0.002670821742456926,results.image_visium.arms.full_answer.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,min,,0.5792238805970149,results.image_visium.arms.full_answer.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,pair_f1,max,,0.5841194029850746,results.image_visium.arms.full_answer.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,seed,42,0.43262571522197,results.image_visium.arms.full_answer.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,seed,7,0.44018810217144466,results.image_visium.arms.full_answer.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,seed,2026,0.4398290157584526,results.image_visium.arms.full_answer.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,mean,,0.43754761105062245,results.image_visium.arms.full_answer.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,std_ddof1,,0.004266266479496845,results.image_visium.arms.full_answer.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,min,,0.43262571522197,results.image_visium.arms.full_answer.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,level_macro_f1,max,,0.44018810217144466,results.image_visium.arms.full_answer.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,seed,42,0.3160919540229885,results.image_visium.arms.full_answer.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,seed,7,0.3194444444444444,results.image_visium.arms.full_answer.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,seed,2026,0.32471264367816094,results.image_visium.arms.full_answer.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,mean,,0.3200830140485313,results.image_visium.arms.full_answer.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,std_ddof1,,0.004345676113926001,results.image_visium.arms.full_answer.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,min,,0.3160919540229885,results.image_visium.arms.full_answer.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,full_answer,non_absent_accuracy,max,,0.32471264367816094,results.image_visium.arms.full_answer.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,seed,42,0.5911641791044776,results.image_visium.arms.level_only.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,seed,7,0.5957014925373134,results.image_visium.arms.level_only.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,seed,2026,0.5922388059701492,results.image_visium.arms.level_only.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,mean,,0.5930348258706468,results.image_visium.arms.level_only.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,std_ddof1,,0.002371083941668692,results.image_visium.arms.level_only.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,min,,0.5911641791044776,results.image_visium.arms.level_only.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,pair_f1,max,,0.5957014925373134,results.image_visium.arms.level_only.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,seed,42,0.45021874133852824,results.image_visium.arms.level_only.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,seed,7,0.45410598143142844,results.image_visium.arms.level_only.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,seed,2026,0.4519515081548381,results.image_visium.arms.level_only.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,mean,,0.45209207697493153,results.image_visium.arms.level_only.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,std_ddof1,,0.0019474287098247144,results.image_visium.arms.level_only.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,min,,0.45021874133852824,results.image_visium.arms.level_only.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,level_macro_f1,max,,0.45410598143142844,results.image_visium.arms.level_only.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,seed,42,0.3297413793103448,results.image_visium.arms.level_only.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,seed,7,0.3350095785440613,results.image_visium.arms.level_only.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,seed,2026,0.33165708812260536,results.image_visium.arms.level_only.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,mean,,0.3321360153256705,results.image_visium.arms.level_only.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,std_ddof1,,0.0026665538136159336,results.image_visium.arms.level_only.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,min,,0.3297413793103448,results.image_visium.arms.level_only.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,level_only,non_absent_accuracy,max,,0.3350095785440613,results.image_visium.arms.level_only.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,seed,42,0.5374328358208955,results.image_visium.MLP.image_context.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,seed,7,0.5463880597014925,results.image_visium.MLP.image_context.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,seed,2026,0.5300298507462686,results.image_visium.MLP.image_context.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,mean,,0.5379502487562189,results.image_visium.MLP.image_context.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,std_ddof1,,0.00819136967575763,results.image_visium.MLP.image_context.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,min,,0.5300298507462686,results.image_visium.MLP.image_context.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,pair_f1,max,,0.5463880597014925,results.image_visium.MLP.image_context.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,seed,42,0.41744849238993,results.image_visium.MLP.image_context.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,seed,7,0.4222794949976477,results.image_visium.MLP.image_context.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,seed,2026,0.40647109582010266,results.image_visium.MLP.image_context.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,mean,,0.41539969440256014,results.image_visium.MLP.image_context.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,std_ddof1,,0.008100898162175596,results.image_visium.MLP.image_context.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,min,,0.40647109582010266,results.image_visium.MLP.image_context.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,level_macro_f1,max,,0.4222794949976477,results.image_visium.MLP.image_context.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,seed,42,0.3364463601532567,results.image_visium.MLP.image_context.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,seed,7,0.33860153256704983,results.image_visium.MLP.image_context.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,seed,2026,0.3227969348659004,results.image_visium.MLP.image_context.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,mean,,0.33261494252873564,results.image_visium.MLP.image_context.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,std_ddof1,,0.00857065621081096,results.image_visium.MLP.image_context.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,min,,0.3227969348659004,results.image_visium.MLP.image_context.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context,non_absent_accuracy,max,,0.33860153256704983,results.image_visium.MLP.image_context.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,seed,42,0.5745671641791045,results.image_visium.MLP.image_context_uni2.pair_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,seed,7,0.5935522388059702,results.image_visium.MLP.image_context_uni2.pair_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,seed,2026,0.5899701492537314,results.image_visium.MLP.image_context_uni2.pair_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,mean,,0.5860298507462686,results.image_visium.MLP.image_context_uni2.pair_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,std_ddof1,,0.010087255766205675,results.image_visium.MLP.image_context_uni2.pair_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,min,,0.5745671641791045,results.image_visium.MLP.image_context_uni2.pair_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,pair_f1,max,,0.5935522388059702,results.image_visium.MLP.image_context_uni2.pair_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,seed,42,0.4442011249055101,results.image_visium.MLP.image_context_uni2.level_macro_f1.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,seed,7,0.45876907389574706,results.image_visium.MLP.image_context_uni2.level_macro_f1.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,seed,2026,0.45857148572662804,results.image_visium.MLP.image_context_uni2.level_macro_f1.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,mean,,0.45384722817596174,results.image_visium.MLP.image_context_uni2.level_macro_f1.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,std_ddof1,,0.008354354642897742,results.image_visium.MLP.image_context_uni2.level_macro_f1.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,min,,0.4442011249055101,results.image_visium.MLP.image_context_uni2.level_macro_f1.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,level_macro_f1,max,,0.45876907389574706,results.image_visium.MLP.image_context_uni2.level_macro_f1.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,seed,42,0.34674329501915707,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.values[0],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,seed,7,0.35368773946360155,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.values[1],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,seed,2026,0.3553639846743295,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.values[2],research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,mean,,0.3519316730523627,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.mean,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,std_ddof1,,0.004570765741449696,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.std_ddof1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,min,,0.34674329501915707,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.min,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
image_visium,image_context_uni2,non_absent_accuracy,max,,0.3553639846743295,results.image_visium.MLP.image_context_uni2.non_absent_accuracy.max,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c


==> anc/tables/expression_confirmation_permutation.csv <==
model,metric,group,comparison,statistic,seed,estimate,seed_sd,ci_low,ci_high,status,unit,source_key,source,source_sha256
level_only,pair_f1,All images,correct_image_minus_shuffled_image,row_bootstrap,42,0.007959999999999998,,0.004599,0.011199999999999998,available,row within platform,image_ablation.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,All images,correct_image_minus_shuffled_image,sample_bootstrap,42,0.007959999999999998,,0.00478697573141244,0.00970279165359383,available,sample within platform; not verified patient,image_ablation.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,All images,original,single_checkpoint,42,0.68032,,,,available,single_checkpoint,image_ablation.original.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,All images,original,single_checkpoint,42,0.4465672133622446,,,,available,single_checkpoint,image_ablation.original.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,All images,original,single_checkpoint,42,0.29303384742780253,,,,available,single_checkpoint,image_ablation.original.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,All images,shuffled,single_checkpoint,42,0.67236,,,,available,single_checkpoint,image_ablation.shuffled.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,All images,shuffled,single_checkpoint,42,0.4307889220437316,,,,available,single_checkpoint,image_ablation.shuffled.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,All images,shuffled,single_checkpoint,42,0.27274609253700444,,,,available,single_checkpoint,image_ablation.shuffled.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Xenium,correct_image_minus_shuffled_image,row_bootstrap,42,0.008661654135338346,,0.00457142857142857,0.01245112781954887,available,row within platform,image_ablation.per_platform.xenium.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Xenium,correct_image_minus_shuffled_image,sample_bootstrap,42,0.008661654135338346,,0.003612903225806452,0.010374639769452456,available,sample within platform; not verified patient,image_ablation.per_platform.xenium.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Xenium,original,single_checkpoint,42,0.7252330827067669,,,,available,single_checkpoint,image_ablation.per_platform.xenium.original.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,Xenium,original,single_checkpoint,42,0.43119040558079885,,,,available,single_checkpoint,image_ablation.per_platform.xenium.original.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,Xenium,original,single_checkpoint,42,0.2650865998176846,,,,available,single_checkpoint,image_ablation.per_platform.xenium.original.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Xenium,shuffled,single_checkpoint,42,0.7165714285714285,,,,available,single_checkpoint,image_ablation.per_platform.xenium.shuffled.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,Xenium,shuffled,single_checkpoint,42,0.4096118017465435,,,,available,single_checkpoint,image_ablation.per_platform.xenium.shuffled.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,Xenium,shuffled,single_checkpoint,42,0.23646308113035552,,,,available,single_checkpoint,image_ablation.per_platform.xenium.shuffled.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Visium,correct_image_minus_shuffled_image,row_bootstrap,42,0.006567164179104478,,0.0004776119402985069,0.012298507462686568,available,row within platform,image_ablation.per_platform.visium.row,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Visium,correct_image_minus_shuffled_image,sample_bootstrap,42,0.006567164179104478,,0.0035443037974683535,0.009265536723163843,available,sample within platform; not verified patient,image_ablation.per_platform.visium.sample,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Visium,original,single_checkpoint,42,0.5911641791044776,,,,available,single_checkpoint,image_ablation.per_platform.visium.original.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,Visium,original,single_checkpoint,42,0.45021874133852824,,,,available,single_checkpoint,image_ablation.per_platform.visium.original.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,Visium,original,single_checkpoint,42,0.3297413793103448,,,,available,single_checkpoint,image_ablation.per_platform.visium.original.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,pair_f1,Visium,shuffled,single_checkpoint,42,0.5845970149253731,,,,available,single_checkpoint,image_ablation.per_platform.visium.shuffled.pair_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,level_macro_f1,Visium,shuffled,single_checkpoint,42,0.44128927117518024,,,,available,single_checkpoint,image_ablation.per_platform.visium.shuffled.level_macro_f1,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c
level_only,non_absent_accuracy,Visium,shuffled,single_checkpoint,42,0.3204022988505747,,,,available,single_checkpoint,image_ablation.per_platform.visium.shuffled.non_absent_accuracy,research/codex_review/expression_confirmation_2026_09_12/BENCHMARK_RESULTS.json,23dd2103a4f712856c41dd3b7e7f34aed3bb8082457a796679a88c946e691a8c


==> anc/tables/expression_factorial.csv <==
Supervision,Seed,Intact,Permuted,Difference
Full-answer,42,0.67096,0.66592,+0.00504
Full-answer,7,0.67252,0.66620,+0.00632
Full-answer,2026,0.67252,0.66596,+0.00656
Level-only,42,0.68032,0.67236,+0.00796
Level-only,7,0.68164,0.67452,+0.00712
Level-only,2026,0.67948,0.67128,+0.00820


==> anc/tables/expression_followup_effects.csv <==
comparison,group,n_seeds,estimate,ci_low,ci_high,unit,source_key,source,source_sha256
full_answer_intact_minus_permuted,pooled,3,0.005973333333333333,0.0034533333333333334,0.00856,row within platform,supervision_image_permutation.full_answer.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
full_answer_intact_minus_permuted,pooled,3,0.005973333333333333,0.003157091477476751,0.007638057430674526,sample within platform,supervision_image_permutation.full_answer.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
full_answer_intact_minus_permuted,visium,3,0.0024676616915422886,-0.001951243781094528,0.007124378109452737,row within platform,supervision_image_permutation.full_answer.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
full_answer_intact_minus_permuted,visium,3,0.0024676616915422886,-0.000404040404040404,0.005503355704697987,sample within platform,supervision_image_permutation.full_answer.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
full_answer_intact_minus_permuted,xenium,3,0.007739348370927323,0.004671177944862155,0.010807518796992476,row within platform,supervision_image_permutation.full_answer.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
full_answer_intact_minus_permuted,xenium,3,0.007739348370927323,0.003268817204301075,0.009221902017291068,sample within platform,supervision_image_permutation.full_answer.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,pooled,3,0.00776,0.00508,0.010493666666666667,row within platform,supervision_image_permutation.level_only.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,pooled,3,0.00776,0.002631991777356104,0.010421615720780587,sample within platform,supervision_image_permutation.level_only.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,visium,3,0.00712437810945274,0.002348258706467662,0.012019900497512438,row within platform,supervision_image_permutation.level_only.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,visium,3,0.00712437810945274,0.004311377245508982,0.01038961038961039,sample within platform,supervision_image_permutation.level_only.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,xenium,3,0.008080200501253137,0.004791979949874688,0.011148370927318291,row within platform,supervision_image_permutation.level_only.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
level_only_intact_minus_permuted,xenium,3,0.008080200501253137,-8.602150537634476e-05,0.011604226705091257,sample within platform,supervision_image_permutation.level_only.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,pooled,3,0.0017866666666666667,-0.0009740000000000003,0.0046006666666666635,row within platform,supervision_image_permutation.interaction.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,pooled,3,0.0017866666666666667,-0.0006712611979682055,0.0033607807124366954,sample within platform,supervision_image_permutation.interaction.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,visium,3,0.004656716417910449,-0.0006388059701492539,0.010109452736318407,row within platform,supervision_image_permutation.interaction.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,visium,3,0.004656716417910449,0.001603375527426158,0.007382297551789075,sample within platform,supervision_image_permutation.interaction.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,xenium,3,0.00034085213032581437,-0.0031283208020050123,0.0035689223057644107,row within platform,supervision_image_permutation.interaction.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
supervision_by_image_interaction,xenium,3,0.00034085213032581437,-0.0033548387096774203,0.0023823246878001887,sample within platform,supervision_image_permutation.interaction.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,pooled,1,0.00796,0.004599,0.0112,row within platform,observed_budget.75.VGL.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,pooled,1,0.00796,0.00478697573141244,0.00970279165359383,sample within platform,observed_budget.75.VGL.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,visium,1,0.006567164179104478,0.00047761194029850753,0.012298507462686568,row within platform,observed_budget.75.VGL.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,visium,1,0.006567164179104478,0.0035443037974683556,0.009265536723163844,sample within platform,observed_budget.75.VGL.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,xenium,1,0.008661654135338346,0.004571428571428572,0.01245112781954887,row within platform,observed_budget.75.VGL.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget75,xenium,1,0.008661654135338346,0.0036129032258064506,0.010374639769452456,sample within platform,observed_budget.75.VGL.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,pooled,3,0.011013333333333333,0.008333333333333335,0.01369433333333333,row within platform,observed_budget.75.MLP.image_context_uni2.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,pooled,3,0.011013333333333333,0.006719670880444704,0.015093719806763287,sample within platform,observed_budget.75.MLP.image_context_uni2.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,visium,3,0.019781094527363197,0.01305273631840796,0.02606965174129353,row within platform,observed_budget.75.MLP.image_context_uni2.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,visium,3,0.019781094527363197,0.01273576097105509,0.03196135265700483,sample within platform,observed_budget.75.MLP.image_context_uni2.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,xenium,3,0.00659649122807018,0.004230576441102757,0.008942857142857141,row within platform,observed_budget.75.MLP.image_context_uni2.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget75,xenium,3,0.00659649122807018,0.0006881720430107537,0.008752556237218812,sample within platform,observed_budget.75.MLP.image_context_uni2.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,pooled,3,0.0116,0.008599666666666669,0.014559999999999998,row within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,pooled,3,0.0116,0.008715982536515676,0.015316705621663077,sample within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,visium,3,0.040318407960198956,0.03339303482587065,0.04720597014925372,row within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,visium,3,0.040318407960198956,0.033333333333333326,0.04690281562216168,sample within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,xenium,3,-0.0028671679197994995,-0.005774937343358396,2.0050125313283282e-05,row within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget75,xenium,3,-0.0028671679197994995,-0.004610951008645533,0.0018813905930470352,sample within platform,observed_budget.75.MLP_image_inclusive_minus_context_only.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,pooled,1,0.0072,0.004239000000000001,0.010480999999999996,row within platform,observed_budget.50.VGL.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,pooled,1,0.0072,0.0020018629998098977,0.011250383847240034,sample within platform,observed_budget.50.VGL.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,visium,1,0.00764179104477612,0.0021492537313432835,0.013731343283582088,row within platform,observed_budget.50.VGL.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,visium,1,0.00764179104477612,-0.0017679558011049728,0.0187012987012987,sample within platform,observed_budget.50.VGL.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,xenium,1,0.006977443609022556,0.0033082706766917294,0.010526315789473684,row within platform,observed_budget.50.VGL.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget50,xenium,1,0.006977443609022556,-8.953411488912553e-20,0.009567723342939486,sample within platform,observed_budget.50.VGL.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,pooled,3,0.01176,0.008826333333333334,0.014600999999999996,row within platform,observed_budget.50.MLP.image_context_uni2.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,pooled,3,0.01176,0.007404228329809726,0.015494991206724523,sample within platform,observed_budget.50.MLP.image_context_uni2.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,visium,3,0.021373134328358218,0.014686567164179104,0.02754228855721393,row within platform,observed_budget.50.MLP.image_context_uni2.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,visium,3,0.021373134328358218,0.013259668508287295,0.03180392156862744,sample within platform,observed_budget.50.MLP.image_context_uni2.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,xenium,3,0.006917293233082711,0.004049624060150376,0.009684210526315788,row within platform,observed_budget.50.MLP.image_context_uni2.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget50,xenium,3,0.006917293233082711,0.0024946236559139777,0.009414024975984626,sample within platform,observed_budget.50.MLP.image_context_uni2.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,pooled,3,0.019706666666666667,0.016625333333333336,0.02284,row within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,pooled,3,0.019706666666666667,0.017843068801418033,0.021491289736748208,sample within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,visium,3,0.04553233830845766,0.038686567164179106,0.051821890547263674,row within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,visium,3,0.04553233830845766,0.0428691983122363,0.04790960451977402,sample within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,xenium,3,0.006696741854636596,0.0031674185463659147,0.00986466165413534,row within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget50,xenium,3,0.006696741854636596,0.003612903225806451,0.00965235173824131,sample within platform,observed_budget.50.MLP_image_inclusive_minus_context_only.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,pooled,1,0.010320000000000001,0.00704,0.01368,row within platform,observed_budget.25.VGL.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,pooled,1,0.010320000000000001,0.005605172111712008,0.014432301062997031,sample within platform,observed_budget.25.VGL.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,visium,1,0.004059701492537314,-0.002507462686567164,0.011104477611940299,row within platform,observed_budget.25.VGL.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,visium,1,0.004059701492537314,-0.006347305389221556,0.014492753623188411,sample within platform,observed_budget.25.VGL.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,xenium,1,0.013473684210526317,0.010045112781954886,0.016962406015037592,row within platform,observed_budget.25.VGL.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
VGL_image_effect_budget25,xenium,1,0.013473684210526317,0.007225806451612904,0.017177914110429456,sample within platform,observed_budget.25.VGL.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,pooled,3,0.013933333333333334,0.010906333333333336,0.017226666666666668,row within platform,observed_budget.25.MLP.image_context_uni2.image_effect.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,pooled,3,0.013933333333333334,0.008386222692036645,0.017935821484700677,sample within platform,observed_budget.25.MLP.image_context_uni2.image_effect.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,visium,3,0.020537313432835835,0.013610945273631839,0.027622885572139294,row within platform,observed_budget.25.MLP.image_context_uni2.image_effect.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,visium,3,0.020537313432835835,0.012965009208103132,0.029437229437229432,sample within platform,observed_budget.25.MLP.image_context_uni2.image_effect.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,xenium,3,0.010606516290726823,0.007377944862155388,0.0138546365914787,row within platform,observed_budget.25.MLP.image_context_uni2.image_effect.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_effect_budget25,xenium,3,0.010606516290726823,0.00378494623655914,0.015100864553314117,sample within platform,observed_budget.25.MLP.image_context_uni2.image_effect.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,pooled,3,0.03966666666666666,0.035892333333333346,0.04352,row within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,pooled,3,0.03966666666666666,0.0347968770453483,0.04317659383507684,sample within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,visium,3,0.05966169154228848,0.052575124378109454,0.06610945273631841,row within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,visium,3,0.05966169154228848,0.05370165745856355,0.06666666666666668,sample within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,xenium,3,0.02959398496240595,0.025202506265664164,0.03408571428571428,row within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
MLP_image_inclusive_minus_context_budget25,xenium,3,0.02959398496240595,0.02090322580645161,0.034601226993865045,sample within platform,observed_budget.25.MLP_image_inclusive_minus_context_only.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,pooled,1,0.00236,-0.0018,0.00644,row within platform,budget_image_effect_contrasts.25_minus_75.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,pooled,1,0.00236,-0.0003663211940991792,0.005428786815877771,sample within platform,budget_image_effect_contrasts.25_minus_75.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,visium,1,-0.0025074626865671636,-0.01026865671641791,0.005495522388059686,row within platform,budget_image_effect_contrasts.25_minus_75.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,visium,1,-0.0025074626865671636,-0.009944751381215469,0.006233766233766235,sample within platform,budget_image_effect_contrasts.25_minus_75.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,xenium,1,0.0048120300751879706,0.00018045112781954904,0.009445112781954881,row within platform,budget_image_effect_contrasts.25_minus_75.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_75,xenium,1,0.0048120300751879706,0.003612903225806452,0.00736196319018405,sample within platform,budget_image_effect_contrasts.25_minus_75.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,pooled,1,-0.00076,-0.004560000000000001,0.00332,row within platform,budget_image_effect_contrasts.50_minus_75.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,pooled,1,-0.00076,-0.0037759211370828618,0.0025345454545454556,sample within platform,budget_image_effect_contrasts.50_minus_75.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,visium,1,0.0010746268656716418,-0.006328358208955224,0.008955223880597014,row within platform,budget_image_effect_contrasts.50_minus_75.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,visium,1,0.0010746268656716418,-0.007292817679558012,0.01090909090909091,sample within platform,budget_image_effect_contrasts.50_minus_75.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,xenium,1,-0.0016842105263157896,-0.005956390977443609,0.0026466165413533836,row within platform,budget_image_effect_contrasts.50_minus_75.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_50_minus_75,xenium,1,-0.0016842105263157896,-0.003612903225806451,-0.0008069164265129671,sample within platform,budget_image_effect_contrasts.50_minus_75.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,pooled,1,0.0031199999999999995,-0.0006399999999999997,0.006640000000000001,row within platform,budget_image_effect_contrasts.25_minus_50.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,pooled,1,0.0031199999999999995,0.0017342904121214256,0.005001360592050909,sample within platform,budget_image_effect_contrasts.25_minus_50.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,visium,1,-0.003582089552238805,-0.011582089552238805,0.004417910447761193,row within platform,budget_image_effect_contrasts.25_minus_50.per_platform.visium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,visium,1,-0.003582089552238805,-0.006530612244897962,-0.0015819209039548018,sample within platform,budget_image_effect_contrasts.25_minus_50.per_platform.visium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,xenium,1,0.0064962406015037595,0.0024060150375939857,0.010646616541353383,row within platform,budget_image_effect_contrasts.25_minus_50.per_platform.xenium.row,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85
budget_image_effect_25_minus_50,xenium,1,0.0064962406015037595,0.004956772334293948,0.009079754601226996,sample within platform,budget_image_effect_contrasts.25_minus_50.per_platform.xenium.sample,research/codex_review/expression_followup_2026_09_13/RESULTS.json,89eac5883a305f6824d227929820820fa130d8c0f71681803deac1e15ec72a85


==> anc/tables/expression_followup_metrics.csv <==
family,model,seed,observed_budget,image_condition,group,pair_f1,level_macro_f1,non_absent_accuracy,predicted_absent_fraction,rows,slots,source,source_sha256
VGL,full_answer,42,75,intact,pooled,0.67096,0.4248594868287946,0.26518993892971743,0.75684,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,42,75,intact,xenium,0.717172932330827,0.40357463619208767,0.22643573381950774,0.8276691729323308,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,42,75,intact,visium,0.5792238805970149,0.43262571522197,0.3160919540229885,0.6162388059701492,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,intact,pooled,0.67252,0.4261554072298711,0.2634302867198013,0.7646,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,intact,xenium,0.7170526315789474,0.3993369240512346,0.22078395624430264,0.8350676691729323,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,intact,visium,0.5841194029850746,0.44018810217144466,0.3194444444444444,0.6247164179104477,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,intact,pooled,0.67252,0.42953621628193667,0.2706759134665149,0.75288,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,intact,xenium,0.7173533834586466,0.4066049760520527,0.22953509571558797,0.8243609022556391,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,intact,visium,0.5835223880597015,0.4398290157584526,0.32471264367816094,0.6109850746268657,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,intact,pooled,0.68032,0.4465672133622446,0.29303384742780253,0.74568,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,intact,xenium,0.7252330827067669,0.43119040558079885,0.2650865998176846,0.8075187969924812,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,intact,visium,0.5911641791044776,0.45021874133852824,0.3297413793103448,0.6229253731343284,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,intact,pooled,0.68164,0.4476833807490791,0.2951040264982921,0.7472,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,intact,xenium,0.7249323308270677,0.42959209590154657,0.26472196900638106,0.8098045112781955,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,intact,visium,0.5957014925373134,0.45410598143142844,0.3350095785440613,0.6229253731343284,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,intact,pooled,0.67948,0.44478740966536173,0.2909636683573129,0.74524,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,intact,xenium,0.7234285714285714,0.42670529920135003,0.2599817684594348,0.8087218045112782,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,intact,visium,0.5922388059701492,0.4519515081548381,0.33165708812260536,0.6192238805970149,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,permuted,pooled,0.67236,0.4307889220437316,0.27274609253700444,0.7586,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,permuted,xenium,0.7165714285714285,0.4096118017465435,0.23646308113035552,0.8244210526315789,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,75,permuted,visium,0.5845970149253731,0.44128927117518024,0.3204022988505747,0.6279402985074627,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,42,75,permuted,pooled,0.66592,0.41362553320804996,0.25059517648276575,0.77072,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,42,75,permuted,xenium,0.7086315789473684,0.3823000494005548,0.19945305378304468,0.8463759398496241,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,42,75,permuted,visium,0.581134328358209,0.43291795508081277,0.31776819923371646,0.6205373134328358,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,permuted,pooled,0.6662,0.41229931438285305,0.24604078252768866,0.7774,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,permuted,xenium,0.7098947368421052,0.3819846719644606,0.1974475843208751,0.8516691729323308,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,7,75,permuted,visium,0.5794626865671642,0.431637965898268,0.30986590038314177,0.6299701492537313,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,permuted,pooled,0.66596,0.4166540948936633,0.25566711520546526,0.76456,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,permuted,xenium,0.7098345864661654,0.38819960465895587,0.204922515952598,0.8433684210526315,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,full_answer,2026,75,permuted,visium,0.578865671641791,0.4331206299200917,0.32231800766283525,0.6081194029850746,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,permuted,pooled,0.67452,0.4352469111425087,0.2782320670738019,0.75968,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,permuted,xenium,0.7180751879699249,0.41468936424256564,0.2422971741112124,0.8253834586466166,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,7,75,permuted,visium,0.5880597014925373,0.44528412230209957,0.3254310344827586,0.6292537313432836,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,permuted,pooled,0.67128,0.42983403478688353,0.27140047614118623,0.75872,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,permuted,xenium,0.7147067669172932,0.4076820403224187,0.23445761166818596,0.8250225563909774,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,2026,75,permuted,visium,0.5850746268656717,0.4411333800719864,0.31992337164750956,0.6271044776119403,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,intact,pooled,0.66808,0.4173049489219804,0.25928992857882205,0.759,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,intact,xenium,0.7135037593984962,0.39000607279359467,0.2193254329990884,0.8295338345864661,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,intact,visium,0.577910447761194,0.43392911642101495,0.3117816091954023,0.6189850746268657,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,permuted,pooled,0.66088,0.40141056830333116,0.2401407721767933,0.76836,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,permuted,xenium,0.7065263157894737,0.37254899026849475,0.196718322698268,0.842766917293233,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,50,permuted,visium,0.5702686567164179,0.4187903050437263,0.2971743295019157,0.6206567164179104,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,intact,pooled,0.65992,0.38385849569058256,0.21643722181968741,0.79168,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,intact,xenium,0.7077894736842105,0.34878807399582834,0.16718322698268004,0.873624060150376,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,intact,visium,0.5648955223880597,0.4058024058901945,0.2811302681992337,0.6290149253731343,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,permuted,pooled,0.6496,0.3630797208388924,0.19283718041610598,0.80632,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,permuted,xenium,0.6943157894736842,0.31505228178483513,0.1318140382862352,0.8894436090225564,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
VGL,level_only,42,25,permuted,visium,0.5608358208955224,0.3986117333980837,0.27298850574712646,0.6413134328358209,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,75,intact,pooled,0.67924,0.4613214255079837,0.3238795155780975,0.72188,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,75,intact,xenium,0.7322706766917293,0.46148307127679955,0.3053783044667274,0.7927218045112782,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,75,intact,visium,0.5739701492537314,0.44267335761232,0.3481800766283525,0.5812537313432836,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,50,intact,pooled,0.6606,0.43591350259966655,0.3052479039436911,0.70296,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,50,intact,xenium,0.7077293233082707,0.43136814931552625,0.2889699179580675,0.7584962406015038,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,50,intact,visium,0.567044776119403,0.4279818919030448,0.32662835249042144,0.5927164179104477,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,25,intact,pooled,0.62412,0.3986067230062455,0.2796811924231446,0.67408,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,25,intact,xenium,0.6653834586466165,0.3948108603900665,0.2721969006381039,0.7135037593984962,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,42,25,intact,visium,0.5422089552238806,0.39600982371922455,0.28951149425287354,0.595820895522388,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,75,intact,pooled,0.66104,0.4441342042458277,0.31290756650450263,0.70356,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,75,intact,xenium,0.7311278195488722,0.4664752085453879,0.31485870556061984,0.7820751879699248,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,75,intact,visium,0.521910447761194,0.39636907946882743,0.3103448275862069,0.5477014925373135,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,50,intact,pooled,0.63792,0.42000073322556847,0.2992443846392713,0.67544,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,50,intact,xenium,0.7003308270676691,0.42846290004005727,0.29298085688240655,0.7456842105263158,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,50,intact,visium,0.5140298507462686,0.3898596613164621,0.3074712643678161,0.536,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,25,intact,pooled,0.59452,0.3828860899474643,0.2785425939343753,0.6352,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,25,intact,xenium,0.6473383458646617,0.3919837508375489,0.2836827711941659,0.6836691729323309,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,7,25,intact,visium,0.4896716417910448,0.3571058704215914,0.2717911877394636,0.5389850746268656,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,75,intact,pooled,0.66808,0.4518068109580978,0.3193251216230204,0.70728,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,75,intact,xenium,0.73196992481203,0.46235086648075036,0.31030082041932544,0.7847218045112782,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,75,intact,visium,0.5412537313432836,0.41737602865399326,0.3311781609195402,0.5535522388059702,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,50,intact,pooled,0.64464,0.42746822474278223,0.3069040472000828,0.67944,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,50,intact,xenium,0.7023759398496241,0.4331891226294319,0.3000911577028259,0.7437593984962406,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,50,intact,visium,0.5300298507462686,0.40350540089125886,0.3158524904214559,0.5517611940298508,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,25,intact,pooled,0.60308,0.3892913995400126,0.2834075147500259,0.64244,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,25,intact,xenium,0.6527518796992481,0.39298278956154703,0.28659981768459436,0.6871578947368421,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context,2026,25,intact,visium,0.5044776119402985,0.3735413422021246,0.2792145593869732,0.5536716417910448,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,intact,pooled,0.6768,0.45620554205191455,0.3170479246454818,0.72384,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,intact,xenium,0.7283007518796992,0.4497711932188798,0.2944393801276208,0.7943458646616541,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,intact,visium,0.5745671641791045,0.4442011249055101,0.34674329501915707,0.5838805970149253,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,permuted,pooled,0.66664,0.4369100579404436,0.29334437428837595,0.731,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,permuted,xenium,0.7223458646616542,0.43966663254711963,0.27894257064721967,0.8004210526315789,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,75,permuted,visium,0.5560597014925374,0.41312309877969566,0.31226053639846746,0.5931940298507463,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,intact,pooled,0.66188,0.441523984884025,0.31135493220163546,0.7016,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,intact,xenium,0.7068270676691729,0.43178310467020403,0.28988149498632637,0.7598796992481203,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,intact,visium,0.5726567164179105,0.4390746542661711,0.33955938697318006,0.585910447761194,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,permuted,pooled,0.6494,0.4189873212434979,0.28568471172756443,0.70816,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,permuted,xenium,0.69996992481203,0.4229557983364205,0.27912488605287145,0.7627669172932331,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,50,permuted,visium,0.5490149253731343,0.39767131024503,0.2943007662835249,0.5997611940298507,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,intact,pooled,0.64088,0.42057633724009724,0.30141807266328535,0.67688,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,intact,xenium,0.6804210526315789,0.4123465980724039,0.2871467639015497,0.7217443609022557,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,intact,visium,0.5623880597014925,0.4227665261608933,0.32016283524904215,0.587820895522388,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,permuted,pooled,0.62396,0.39159763348775545,0.26964082393127004,0.6812,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,permuted,xenium,0.667609022556391,0.39093259756737864,0.2634457611668186,0.7249924812030075,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,42,25,permuted,visium,0.5373134328358209,0.3827895620300439,0.2777777777777778,0.5942686567164179,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,intact,pooled,0.68416,0.4599158846739038,0.3147707276679433,0.737,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,intact,xenium,0.7298045112781955,0.44433303783891276,0.28514129443938013,0.8045112781954887,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,intact,visium,0.5935522388059702,0.45876907389574706,0.35368773946360155,0.6029850746268657,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,permuted,pooled,0.67208,0.4375729819803042,0.2884794534727254,0.74508,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,permuted,xenium,0.7220451127819549,0.4294035124512276,0.2670920692798541,0.8115488721804511,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,75,permuted,visium,0.5728955223880597,0.42496687958043744,0.31657088122605365,0.6131343283582089,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,intact,pooled,0.67008,0.4450564603928016,0.30814615464237655,0.71524,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,intact,xenium,0.7102556390977444,0.426979708940073,0.27894257064721967,0.7716691729323308,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,intact,visium,0.5903283582089552,0.4514327871406702,0.34650383141762453,0.6032238805970149,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,permuted,pooled,0.65848,0.4253702784448847,0.28506365800641753,0.72328,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,permuted,xenium,0.7031578947368421,0.4130068572346219,0.26162260711030083,0.7794887218045112,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,50,permuted,visium,0.5697910447761194,0.4214967734702979,0.3158524904214559,0.6117014925373134,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,intact,pooled,0.65144,0.4249820454397145,0.29468999068419416,0.69676,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,intact,xenium,0.6893834586466165,0.4122344525846369,0.27602552415679127,0.7421353383458646,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,intact,visium,0.5761194029850746,0.431009955492049,0.3192049808429119,0.6066865671641791,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,permuted,pooled,0.63744,0.40254123926563273,0.26964082393127004,0.70276,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,permuted,xenium,0.6771729323308271,0.39353137509184116,0.253236098450319,0.7469473684210526,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,7,25,permuted,visium,0.5585671641791045,0.4012006891925216,0.29118773946360155,0.615044776119403,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,intact,pooled,0.6822,0.4597156385243082,0.3161163440637615,0.7336,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,intact,xenium,0.7286616541353383,0.44499529917854463,0.2862351868732908,0.8030075187969925,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,intact,visium,0.5899701492537314,0.45857148572662804,0.3553639846743295,0.595820895522388,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,permuted,pooled,0.6714,0.43787535490399676,0.28920401614739677,0.74392,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,permuted,xenium,0.7225864661654136,0.4307403401541296,0.2681859617137648,0.8115488721804511,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,75,permuted,visium,0.5697910447761194,0.4238039536369628,0.3168103448275862,0.6096716417910448,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,intact,pooled,0.67032,0.44443880998137686,0.30938826208467035,0.7146,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,intact,xenium,0.7134436090225564,0.43258363337971095,0.28678213309024614,0.7716691729323308,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,intact,visium,0.5847164179104478,0.4461693452995529,0.3390804597701149,0.601313432835821,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,permuted,pooled,0.65912,0.42503549157548026,0.28558120277404,0.72368,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,permuted,xenium,0.7066466165413534,0.4201420993809476,0.27110300820419325,0.778827067669173,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,50,permuted,visium,0.5647761194029851,0.4137592050475657,0.3045977011494253,0.6142089552238806,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,intact,pooled,0.6484,0.4190124184899971,0.29417244591657177,0.69272,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,intact,xenium,0.6844511278195489,0.4038912923076654,0.27620783956244305,0.7358195488721805,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,intact,visium,0.5768358208955224,0.43097462067371184,0.31776819923371646,0.6071641791044776,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,permuted,pooled,0.63752,0.4011079139881965,0.27222854776938205,0.70232,1000,25000,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,permuted,xenium,0.6776541353383458,0.3926507303895896,0.26052871467639016,0.7450225563909775,665,16625,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9
MLP,image_context_uni2,2026,25,permuted,visium,0.5578507462686567,0.3997176546335865,0.28759578544061304,0.6175522388059701,335,8375,research/codex_review/expression_followup_2026_09_13/metrics.csv,34afc517fab794a7efc2b450e4ff80a67a8f85c77f74d3906f56727fe7ef3da9


==> anc/tables/expression_recovery.csv <==
task,free_generation,autoregressive,training_table,source,free_source
Image + visible levels,0.0361,0.65956,0.6198,research/exprbin_repair_2026_08_06/SLOT_RESULTS.json,research/exprbin_internal_2026_08_06/EXPRBIN_HELDOUT_RESULTS.json
Cell type + visible levels,0.0123,0.68576,0.69632,research/exprbin_repair_2026_08_06/SLOT_RESULTS.json,research/exprbin_internal_2026_08_06/EXPRBIN_HELDOUT_RESULTS.json


==> anc/tables/expression_secondary.csv <==
Task,Model,Level macro-F1,Non-Absent accuracy
Image,Deployed,0.3780,0.2276
Image,Full-answer,0.4269 ± 0.0024,0.2664 ± 0.0038
Image,Level-only,0.4463 ± 0.0015,0.2930 ± 0.0021
Image,Full-input MLP,0.4586 ± 0.0021,0.3160 ± 0.0011
Cell type,Deployed,0.4625,0.3611
Cell type,Full-answer,0.5445 ± 0.0008,0.4433 ± 0.0049
Cell type,Level-only,0.5472 ± 0.0022,0.4535 ± 0.0023
Cell type,Full-input MLP,0.5675 ± 0.0026,0.4786 ± 0.0047


==> anc/tables/expression_seeds.csv <==
Evaluation,Seed,Full-answer,Level-only,Difference
Image pooled,42,0.67096,0.68032,+0.00936
Image pooled,7,0.67252,0.68164,+0.00912
Image pooled,2026,0.67252,0.67948,+0.00696
Xenium,42,0.71717,0.72523,+0.00806
Xenium,7,0.71705,0.72493,+0.00788
Xenium,2026,0.71735,0.72343,+0.00608
Visium,42,0.57922,0.59116,+0.01194
Visium,7,0.58412,0.59570,+0.01158
Visium,2026,0.58352,0.59224,+0.00872
Cell type,42,0.72260,0.72028,-0.00232
Cell type,7,0.72240,0.71964,-0.00276
Cell type,2026,0.72132,0.72040,-0.00092


==> anc/tables/image_ablation.csv <==
condition,delta,ci_lo,ci_hi,source,key
Base · teacher-forced,0.00012000000000000083,-0.0009599999999999986,0.0011600000000000004,research/exprbin_repair_2026_08_06/SLOT_RESULTS.json,base|image|test
VGL · teacher-forced,0.00968,0.0071189999999999995,0.012400999999999995,research/exprbin_repair_2026_08_06/SLOT_RESULTS.json,alldata_post6|image|test
VGL · all-Absent,0.009200000000000002,0.00668,0.011880999999999997,research/exprbin_repair_2026_08_06/SLOT_RESULTS.json,alldata_post6|image|test|fill=absent


==> anc/tables/inventory.csv <==
ID,Task,Score,Metric,Condition
1,Genes → cell type,0.6293 / 0.6023,BA / F1m,External
2,Image + genes → cell type,0.5394,BA,H&E overlap
3,Image → cell type,0.2012,BA,H&E overlap
4,Image → tumour,0.7532,BA,452 slides
5,Image → tissue,0.1200 → 0.2801,F1m,39-slide pool
6,Image → genes,0.1173,F1g,H&E overlap
7,Cell type → genes,0.0965,F1g,External
8,Image + partial → genes,0.0604,F1g,H&E overlap
9,Cell type + partial → genes,0.0484,F1g,External
10,Image → very-high genes,0.2828,F1g,Internal; true length
11,Image + levels → levels,0.6596,F1p,Internal AR
12,Cell type + levels → levels,0.6858,F1p,Internal AR
13,Levels → cell type,0.7420,Acc,Internal


==> anc/tables/task_definitions.csv <==
ID,Input → output,Metric,Evaluation condition
1,Genes → cell type,BA / F1m,External
2,Image + genes → cell type,BA,H&E overlap
3,Image → cell type,BA,H&E overlap
4,Image → tumour,BA,452 slides
5,Image → tissue,F1m,39-slide pool
6,Image → genes,F1g,H&E overlap
7,Cell type → genes,F1g,External
8,Image + partial → genes,F1g,H&E overlap
9,Cell type + partial → genes,F1g,External
10,Image → very-high genes,F1g,Internal; true length
11,Image + levels → levels,F1p,Internal AR
12,Cell type + levels → levels,F1p,Internal AR
13,Levels → cell type,Acc,Internal


==> anc/tables/task_inventory.csv <==
task,key,label,metric,score,condition
1,genes->celltype,Genes → cell type,balanced / macro-F1,0.6293 / 0.6023,"External, silver"
2,image+genes->celltype,Image + genes → cell type,balanced,0.5394,Partial H&E exposure
3,image->celltype,Image → cell type,balanced,0.2012,Partial H&E exposure
4,image->cancer_binary,Image → tumour,balanced,0.7532,"TCGA, development use"
5,image->cancer_multiclass,Image → tissue type,macro-F1,0.1200 → 0.2801,"TCGA, transductive"
6,image->top_genes,Image → top genes,gene-set F1,0.1173,Partial H&E exposure
7,celltype->top_genes,Cell type → top genes,gene-set F1,0.0965,External
8,image+partial_genes->top_genes,Image + partial genes → genes,gene-set F1,0.0604,Partial H&E exposure
9,celltype+partial_genes->top_genes,Cell type + partial genes → genes,gene-set F1,0.0484,External
10,image->very_high_genes,Image → very-high genes,gene-set F1,0.2828,"Internal, true length"
11,image+partial_expr_bins->expr_bins,Image + levels → missing levels,pair-F1,0.6596,"Internal, autoregressive"
12,celltype+partial_expr_bins->expr_bins,Cell type + levels → missing levels,pair-F1,0.6858,"Internal, autoregressive"
13,expr_bins->celltype,Levels → cell type,accuracy,0.7420,Internal


==> anc/tables/tcga_patient_exclusion.csv <==
cohort,patches,slides,patients,balanced_accuracy,ci_low,ci_high,auroc,ci_unit,source,source_sha256,source_key,counts_source,counts_sha256
all,357692,452,398,0.7534,0.7441,0.7622,0.8265562951662914,patient,research/codex_review/experiments_2026_09_12/tcga/VGL.json,c8bc401742b667b57688de5e0f0f129982b86732eaf9ddff57209392edf77b37,cohorts.all,research/codex_review/experiments_2026_09_12/tcga/cohorts.json,bd3443cef03a07c7d53eecc8bd792cda9be9318491a9b02f93a728c2284a4dfe
exclude_development_slides,326973,413,360,0.7524,0.7415,0.7627,0.8252987801980379,patient,research/codex_review/experiments_2026_09_12/tcga/VGL.json,c8bc401742b667b57688de5e0f0f129982b86732eaf9ddff57209392edf77b37,cohorts.exclude_development_slides,research/codex_review/experiments_2026_09_12/tcga/cohorts.json,bd3443cef03a07c7d53eecc8bd792cda9be9318491a9b02f93a728c2284a4dfe
exclude_development_patients,326118,412,359,0.7523,0.7407,0.7628,0.8252690580312347,patient,research/codex_review/experiments_2026_09_12/tcga/VGL.json,c8bc401742b667b57688de5e0f0f129982b86732eaf9ddff57209392edf77b37,cohorts.exclude_development_patients,research/codex_review/experiments_2026_09_12/tcga/cohorts.json,bd3443cef03a07c7d53eecc8bd792cda9be9318491a9b02f93a728c2284a4dfe
development_patients,31574,40,39,0.7646,0.7408,0.7873,0.8404952933992874,patient,research/codex_review/experiments_2026_09_12/tcga/VGL.json,c8bc401742b667b57688de5e0f0f129982b86732eaf9ddff57209392edf77b37,cohorts.development_patients,research/codex_review/experiments_2026_09_12/tcga/cohorts.json,bd3443cef03a07c7d53eecc8bd792cda9be9318491a9b02f93a728c2284a4dfe


==> anc/tables/templates.csv <==
Variant,Rows,Source
Genes → cell type,"116,278",Single-cell atlas
Cell type → genes,"115,207",Single-cell atlas
Image → genes,"1,047,500",Spatial samples; stain-expanded


==> anc/tables/vlm_classification.csv <==
Model,T1 BA / F1m,T2 BA,T3 BA,T4 BA,T5 F1m
VGL-stGen,0.6293 / 0.6023,0.5394,0.2012,0.7524,0.1200 → 0.2801
MedGemma-1.5-4B,0.1836 / 0.1576,0.2070,0.1105,0.5954,0.0911 → 0.1711
Gemma3-4B,0.2254 / 0.1738,0.1853,0.1250,0.6637,0.1334 → 0.1347
Qwen3-VL-8B,0.4662 / 0.3148,0.4572,0.0995,0.5182,0.1102 → 0.1630
DeepSeek-VL2-small,0.1314 / 0.1140,0.1380,0.1100,0.5351,0.0649 → 0.1321
GLM-4.6V-Flash,0.3444 / 0.2775,0.3160,0.1008,0.5808,0.1411 → 0.1733
Gemma4-12B,0.4023 / 0.3684,0.4071,0.1440,0.6986,0.1651 → 0.1763
Qwen3.8-27B,0.3414 / 0.2703,0.3302,0.1265,0.6974,0.1947 → 0.2613
Gemma4-31B,0.5035 / 0.4870,0.4634,0.1652,0.6719,0.1887 → 0.1958
DeepSeek-VL2,0.1510 / 0.1035,0.1595,0.1103,0.5983,0.0554 → 0.1563
Qwen3-VL-32B,0.4822 / 0.3688,0.4739,0.1110,0.6742,0.1625 → 0.1953


==> anc/tables/vlm_compact.csv <==
Task (metric),VGL-stGen,MG,Best score,Best comparator
1. Genes → cell type (BA),0.6293,0.1836,0.5035,Gemma4-31B
2. Image + genes → cell type (BA),0.5394,0.2070,0.4739,Qwen3-VL-32B
3. Image → cell type (BA),0.2012,0.1105,0.1652,Gemma4-31B
4. Image → tumour (BA),0.7524,0.5954,0.6986,Gemma4-12B
5. Image → tissue (F1m),0.1200 / 0.2801,0.0911 / 0.1711,0.1947 / 0.2613,Qwen3.8-27B
6. Image → genes (F1g),0.1173,0.0000,0.0556,Gemma4-31B
7. Cell type → genes (F1g),0.0965,0.0005,0.1003,Gemma4-31B
8. Image + partial → genes (F1g),0.0604,0.0000,0.0382,Gemma4-31B
9. Cell type + partial → genes (F1g),0.0484,0.0000,0.0502,Gemma4-31B
10. Image → very-high genes (F1g),0.2828,0.0003,0.0229,Gemma4-31B
11. Image + levels → levels (F1p),0.6596,0.5733,0.6130,Qwen3.8-27B
12. Cell type + levels → levels (F1p),0.6858,0.5540,0.5621,Qwen3.8-27B
13. Levels → cell type (Acc),0.7420,0.0000,0.4620,Gemma4-31B


==> anc/tables/vlm_forced.csv <==
Model,T6,T7,T8,T9,T10,T13
VGL-stGen,0.1173,0.0965,0.0604,0.0484,0.2828,0.7420
MedGemma-1.5-4B,0.0005,0.0140,0.0065,0.0141,0.0011,0.3620
Gemma3-4B,0.0186,0.0625,0.0088,0.0180,0.0057,0.3530
Qwen3-VL-8B,0.0024,0.0850,0.0210,0.0380,0.0032,0.3500
DeepSeek-VL2-small,0.0000,0.0103,0.0020,0.0028,0.0043,0.0630
GLM-4.6V-Flash,0.0082,0.0501,0.0135,0.0262,0.0040,0.4220
Gemma4-12B,0.0497,0.0810,0.0300,0.0453,0.0244,0.3980
Qwen3.8-27B,0.0237,0.0699,0.0198,0.0456,0.0118,0.4560
Gemma4-31B,0.0611,0.0995,0.0392,0.0508,0.0230,0.4720
DeepSeek-VL2,0.0005,0.0281,0.0000,0.0131,0.0000,0.2950
Qwen3-VL-32B,0.0197,0.0839,0.0022,0.0452,0.0047,0.4020


==> anc/tables/vlm_intervals.csv <==
Task,Comparator,Difference,95% interval
1,Gemma4-31B,+0.1258,"[+0.1204, +0.1309]"
2,Qwen3-VL-32B,+0.0654,"[+0.0598, +0.0709]"
3,Gemma4-31B,+0.0360,"[+0.0332, +0.0386]"
4,Gemma4-12B,+0.0538,"[+0.0491, +0.0587]"
5,Qwen3.8-27B,+0.0188,"[+0.0133, +0.0238]"
6,Gemma4-31B,+0.0617,"[+0.0568, +0.0665]"
7,Gemma4-31B,-0.0037,"[-0.0076, +0.0006]"
8,Gemma4-31B,+0.0222,"[+0.0154, +0.0292]"
9,Gemma4-31B,-0.0018,"[-0.0090, +0.0056]"
10,Gemma4-31B,+0.2599,"[+0.2456, +0.2741]"
11,Qwen3.8-27B,+0.0466,"[+0.0417, +0.0515]"
12,Qwen3.8-27B,+0.1236,"[+0.1164, +0.1308]"
13,Gemma4-31B,+0.2800,"[+0.2490, +0.3130]"


==> anc/tables/vlm_models.csv <==
Model,Repository,Image processing
VGL-stGen,google/medgemma-1.5-4b-it,896 × 896; mean/std 0.5
MedGemma-1.5-4B,google/medgemma-1.5-4b-it,896 × 896; mean/std 0.5
Gemma3-4B,google/gemma-3-4b-it,896 × 896; mean/std 0.5
Qwen3-VL-8B,Qwen/Qwen3-VL-8B-Instruct,Dynamic resolution; 16-pixel patches; merge 2
Qwen3-VL-32B,Qwen/Qwen3-VL-32B-Instruct,Dynamic resolution; 16-pixel patches; merge 2
Gemma4-12B,google/gemma-4-12B-it,Variable resolution; 16-pixel patches; max 280 soft tokens
GLM-4.6V-Flash,zai-org/GLM-4.6V-Flash,Dynamic resolution; 14-pixel patches; merge 2
Qwen3.8-27B,Qwen/Qwen3.8-27B,Dynamic resolution; 16-pixel patches; merge 2
Gemma4-31B,google/gemma-4-31B-it,Variable resolution; 16-pixel patches; max 280 soft tokens
DeepSeek-VL2-small,deepseek-ai/deepseek-vl2-small,384-pixel dynamic tiles; 14-pixel patches; downsample 2
DeepSeek-VL2,deepseek-ai/deepseek-vl2,384-pixel dynamic tiles; 14-pixel patches; downsample 2


==> anc/tables/vlm_molecular.csv <==
Model,T6,T7,T8,T9,T10,T11,T12,T13
VGL-stGen,0.1173,0.0965,0.0604,0.0484,0.2828,0.6596,0.6858,0.7420
MedGemma-1.5-4B,0.0000,0.0005,0.0000,0.0000,0.0003,0.5733,0.5540,0.0000
Gemma3-4B,0.0088,0.0345,0.0108,0.0000,0.0058,0.5072,0.4996,0.3500
Qwen3-VL-8B,0.0000,0.0864,0.0210,0.0380,0.0032,0.1634,0.2372,0.3500
DeepSeek-VL2-small,0.0000,0.0080,0.0026,0.0000,0.0042,0.1600,0.2165,0.0630
GLM-4.6V-Flash,0.0044,0.0397,0.0140,0.0237,0.0030,0.3662,0.3627,0.4260
Gemma4-12B,0.0248,0.0791,0.0140,0.0463,0.0071,0.2692,0.2077,0.3960
Qwen3.8-27B,0.0269,0.0699,0.0209,0.0178,0.0131,0.6130,0.5621,0.4560
Gemma4-31B,0.0556,0.1003,0.0382,0.0502,0.0229,0.4931,0.5108,0.4620
DeepSeek-VL2,0.0005,0.0282,0.0000,0.0105,0.0000,0.1043,0.1127,0.2950
Qwen3-VL-32B,0.0197,0.0839,0.0022,0.0452,0.0047,0.4315,0.3790,0.4020


==> anc/tables/vlm_protocol.csv <==
Tasks,Items per task,Output limit,Batch / shards
1,"224,210 cells/spots",8 tokens,16 / 4
2–3,"224,210 cells/spots",16 tokens,16 mixed / 4
4,"357,692 patches / 452 slides",16 tokens,32 / 8 slide shards
5,"30,719 patches / 39 slides",16 tokens,32
6–7,"1,000 rows",160 tokens,8 / 4
8–9,"1,000 rows",56 tokens,8 / 4
10,"1,000 rows",128 tokens,8 / 4
11–12,"1,000 rows / 25,000 levels",25 level choices,1 / 4
13,"1,000 rows",16 tokens,8 / 4


==> anc/tcga_bulk/results.json <==
{
  "scope": "Only the author-supplied Addendum on source PDF pages 21–25 and Figure A2; no earlier TCGA report values are imported.",
  "author_reported_results_not_independently_recomputed": true,
  "facts": {
    "patients": {
      "value_text": "459",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "we analysed 459 TCGA-LUAD patients with a readable diagnostic FFPE slide and open primary-tumour RNA-seq"
    },
    "genes_per_patch": {
      "value_text": "20",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The model returned 20 gene symbols for each of 112 random 128 µm tissue patches per slide."
    },
    "patches_per_slide": {
      "value_text": "112",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The model returned 20 gene symbols for each of 112 random 128 µm tissue patches per slide."
    },
    "field_of_view_um": {
      "value_text": "128",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The model returned 20 gene symbols for each of 112 random 128 µm tissue patches per slide."
    },
    "slide_gene_score": {
      "value_text": "fraction of patches naming the gene",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "A slide's value for a gene is the fraction of its patches naming that gene."
    },
    "eligible_genes": {
      "value_text": "317",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "We compared this value with log2(TPM+1) for 317 genes, restricted to genes named in at least 10% of slides and expressed (TPM > 1) in at least half of cases."
    },
    "prediction_presence_filter": {
      "value_text": "at least 10% of slides",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "genes named in at least 10% of slides"
    },
    "expression_filter": {
      "value_text": "TPM > 1 in at least half of cases",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "expressed (TPM > 1) in at least half of cases"
    },
    "bulk_transform": {
      "value_text": "log2(TPM+1)",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "We compared this value with log2(TPM+1)"
    },
    "gene_centring": {
      "value_text": "both matrices gene-centred",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "both matrices were gene-centred"
    },
    "between_gene_bulk_variance_percent": {
      "value_text": "99.4%",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "Because 99.4% of bulk variance lies between genes, both matrices were gene-centred",
      "interpretation": "Author-reported rationale for centring; not independently recomputed."
    },
    "correlation": {
      "value_text": "Pearson",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The endpoints were per-gene Pearson correlation across patients (BH-FDR, compared with a patient-permutation null)"
    },
    "multiplicity": {
      "value_text": "BH-FDR",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "per-gene Pearson correlation across patients (BH-FDR, compared with a patient-permutation null)"
    },
    "significant_genes": {
      "value_text": "152 of 317",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "152 of 317 genes correlated with bulk expression at FDR < 0.05, against a permutation-null 95th percentile of 1.",
      "interpretation": "The source counts associations passing FDR, not a count proven to be all positive."
    },
    "gene_significance_threshold": {
      "value_text": "FDR < 0.05",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "152 of 317 genes correlated with bulk expression at FDR < 0.05"
    },
    "permutation_null_gene_count_95th_percentile": {
      "value_text": "1",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "against a permutation-null 95th percentile of 1"
    },
    "cd3e_pearson_r": {
      "value_text": "0.41",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "CD3E r = 0.41, AUROC 72.6%"
    },
    "cd3e_auroc_percent": {
      "value_text": "72.6%",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "CD3E r = 0.41, AUROC 72.6%"
    },
    "median_matching_rank_percentile": {
      "value_text": "29.5",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "Each slide ranked its own patient's bulk profile at a median percentile of 29.5 (chance 50; p = 7.0 × 10⁻²⁰), or 27.9 within its source site."
    },
    "chance_matching_rank_percentile": {
      "value_text": "50",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "median percentile of 29.5 (chance 50; p = 7.0 × 10⁻²⁰)"
    },
    "within_site_rank_percentile": {
      "value_text": "27.9",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "or 27.9 within its source site"
    },
    "retrieval_p_source": {
      "value_text": "7.0 × 10⁻²⁰",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "median percentile of 29.5 (chance 50; p = 7.0 × 10⁻²⁰)",
      "interpretation": "The Addendum does not give a full test specification; this is a source transcription, not independently verified significance."
    },
    "correct_patient_top10_percent": {
      "value_text": "22%",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The correct patient was in the top 10% for 22% of slides."
    },
    "retrieval_cutoff": {
      "value_text": "top 10%",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The correct patient was in the top 10% for 22% of slides."
    },
    "shuffled_median_rank_percentile": {
      "value_text": "48.3",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "Under shuffled pairing, the median rank returned to 48.3 and no gene was significant"
    },
    "shuffled_significant_genes": {
      "value_text": "no gene",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "Under shuffled pairing, the median rank returned to 48.3 and no gene was significant"
    },
    "covariate_r2": {
      "value_text": "0.015",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "After the technical and composition covariates, which together explained R² = 0.015, the model's profile added +0.057."
    },
    "incremental_r2": {
      "value_text": "+0.057",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "After the technical and composition covariates, which together explained R² = 0.015, the model's profile added +0.057."
    },
    "covariates": {
      "value_text": "sequencing depth, magnification, source site and tumour fraction",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "incremental cross-validated R² after sequencing depth, magnification, source site and tumour fraction"
    },
    "cross_validated_incremental_r2_endpoint": {
      "value_text": "incremental cross-validated R²",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "incremental cross-validated R² after sequencing depth, magnification, source site and tumour fraction"
    },
    "primary_endpoint_source_wording": {
      "value_text": "primary, pre-registered endpoint",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The primary, pre-registered endpoint was the median percentile at which each slide ranks its own bulk profile among all 459 patients.",
      "interpretation": "No preregistration record accompanies the supplied materials; manuscript can state the endpoint without asserting independently verified preregistration."
    },
    "pilot_patch_budget": {
      "value_text": "29 slides; 88% of a true correlation",
      "source_pages": [
        21
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "A pilot on 29 slides showed that this patch count retains 88% of a true correlation.",
      "interpretation": "The Addendum does not define the reliability calculation; this phrase need not be promoted into the main manuscript."
    },
    "heatmap_display_genes": {
      "value_text": "24",
      "source_pages": [
        24
      ],
      "source_location": "Figure A2a caption",
      "exact_excerpt": "The 24 best-read genes (rows) in 459 patients (columns), ordered by the measured lymphoid score and averaged over about seven adjacent patients per column."
    },
    "heatmap_order_and_aggregation": {
      "value_text": "measured lymphoid score; about seven adjacent patients per column",
      "source_pages": [
        24
      ],
      "source_location": "Figure A2a caption",
      "exact_excerpt": "ordered by the measured lymphoid score and averaged over about seven adjacent patients per column."
    },
    "heatmap_normalization": {
      "value_text": "z-scored within gene",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2a caption continuation",
      "exact_excerpt": "panels are z-scored within gene"
    },
    "programme_significance_colour": {
      "value_text": "red bars: FDR < 0.05",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2b caption",
      "exact_excerpt": "Red bars are significant at FDR < 0.05."
    },
    "proliferation_omission": {
      "value_text": "MKI67 was the only eligible proliferation marker",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2b caption",
      "exact_excerpt": "Proliferation is omitted because MKI67 was the only proliferation marker that met eligibility."
    },
    "whole_slide_sample": {
      "value_text": "TCGA-49-4510",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "we tiled one slide (TCGA-49-4510; 526 tiles of 128 µm)"
    },
    "whole_slide_tiles": {
      "value_text": "526",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "we tiled one slide (TCGA-49-4510; 526 tiles of 128 µm)"
    },
    "whole_slide_field_um": {
      "value_text": "128",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "we tiled one slide (TCGA-49-4510; 526 tiles of 128 µm)"
    },
    "whole_slide_query": {
      "value_text": "gene names only; outside benchmarked Task 11 condition",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2e caption",
      "exact_excerpt": "The query supplied gene names only, outside the benchmarked Task 11 condition.",
      "interpretation": "Tile images and named genes are supplied; no observed expression levels. This does not replicate the 75-observed/25-query benchmark."
    },
    "whole_slide_high_source_wording": {
      "value_text": "never emits High; four used levels",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2e caption",
      "exact_excerpt": "The route never emits High , so the scale has four used levels.",
      "interpretation": "Manuscript should scope non-emission to the displayed application, not claim a permanent model incapacity."
    },
    "erbb2_control": {
      "value_text": "Absent on every tile",
      "source_pages": [
        22
      ],
      "source_location": "Addendum TCGA-LUAD Methods/Results",
      "exact_excerpt": "The ERBB2 negative control was Absent on every tile (Fig. A2e).",
      "interpretation": "ERBB2 is stated in source text but not one of the four visible map panels."
    },
    "matched_tissue_block_limit": {
      "value_text": "different tissue blocks",
      "source_pages": [
        25
      ],
      "source_location": "Figure A2e caption",
      "exact_excerpt": "Bulk RNA was extracted from a different tissue block than the diagnostic slide."
    }
  },
  "programmes": [
    {
      "programme": "immune (lymphoid)",
      "programme_source_label": "immune (lymphoid) (8)",
      "gene_count_text": "8",
      "pearson_r_text": "0.41",
      "bar_colour": "red",
      "fdr_below_005": true,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "smooth muscle",
      "programme_source_label": "smooth muscle (5)",
      "gene_count_text": "5",
      "pearson_r_text": "0.33",
      "bar_colour": "red",
      "fdr_below_005": true,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "stroma / fibroblast",
      "programme_source_label": "stroma / fibroblast (4)",
      "gene_count_text": "4",
      "pearson_r_text": "0.27",
      "bar_colour": "red",
      "fdr_below_005": true,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "endothelium / vessel",
      "programme_source_label": "endothelium / vessel (6)",
      "gene_count_text": "6",
      "pearson_r_text": "0.19",
      "bar_colour": "red",
      "fdr_below_005": true,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "alveolar / normal lung",
      "programme_source_label": "alveolar / normal lung (8)",
      "gene_count_text": "8",
      "pearson_r_text": "0.17",
      "bar_colour": "red",
      "fdr_below_005": true,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "epithelial / tumour",
      "programme_source_label": "epithelial / tumour (13)",
      "gene_count_text": "13",
      "pearson_r_text": "0.09",
      "bar_colour": "grey",
      "fdr_below_005": false,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    },
    {
      "programme": "myeloid",
      "programme_source_label": "myeloid (4)",
      "gene_count_text": "4",
      "pearson_r_text": "0.06",
      "bar_colour": "grey",
      "fdr_below_005": false,
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "numeric_transcription_basis": "Bar-end label read directly from the embedded source image at its original precision.",
      "significance_basis": "Bar colour, confirmed by Figure A2b caption and Results on p22."
    }
  ],
  "tables": {
    "addendum_bulk": {
      "headers": [
        "Programme",
        "Pearson r",
        "FDR < 0.05"
      ],
      "rows": [
        [
          "immune (lymphoid)",
          "0.41",
          "Yes"
        ],
        [
          "smooth muscle",
          "0.33",
          "Yes"
        ],
        [
          "stroma / fibroblast",
          "0.27",
          "Yes"
        ],
        [
          "endothelium / vessel",
          "0.19",
          "Yes"
        ],
        [
          "alveolar / normal lung",
          "0.17",
          "Yes"
        ],
        [
          "epithelial / tumour",
          "0.09",
          "No"
        ],
        [
          "myeloid",
          "0.06",
          "No"
        ]
      ],
      "caption": "Programme coefficients and FDR markings transcribed from Figure A2b for source auditing. The source labels significant bars at FDR < 0.05; it does not separately identify a programme-level adjustment method. The manuscript uses the original figure rather than a derived summary table.",
      "source_pages": [
        24,
        25
      ],
      "source_location": "Figure A2b",
      "source_image": "research/codex_review/boss_whitepaper_review_2026_09_30/originals/page24_image01.png",
      "source_image_sha256": "584553e8a9907c786e34507b4155ef146211d086339a196ce953b19847bc03ba",
      "precision": "Exactly two decimal places as displayed in the source figure; no extra precision inferred.",
      "significance_rule": "Five red bars are significant; two grey bars are not. Results p22 independently names the same groups."
    }
  }
}


==> anc/transfer_plot.json <==
{
  "canonical_sources_sha256": {
    "research/cell_fm_benchmark_2026_07_29/fix_recovery_and_length.json": "49b93d614af3c55b591e50e5b43004cb6df7b6872595e7defc3c04bacae9d543",
    "research/cell_fm_benchmark_2026_07_29/stage2_c2s_pythia1b.json": "da71cf82f4f09c289903796364a902105d397fe569698380e825bd1ba3148ef5",
    "research/cell_fm_benchmark_2026_07_29/stage2_c2s_gemma2_2b.json": "a8cfb6b759c1836a5f8d92b22e9c05e596e603b2c774987f039f8e9a849c16eb",
    "research/cell_fm_benchmark_2026_07_29/stage2_gf_v2_104m.json": "b923c41a2c1cbf8626bfe7e1cbd35bf9fc302761f472900a8e7a9bca822839d9",
    "research/cell_fm_benchmark_2026_07_29/stage2_gf_v2_104m_can.json": "936a57a1cc17b71c5a92608f25c81ec3c875ace379ca27b10fa152ecf2dceb7e",
    "research/cell_fm_benchmark_2026_07_29/stage2_pythia1b_base.json": "09b0f76d7e4e9a4ebf8e1278381a305c119c24d5ce3274d675530468f8cf4764",
    "research/encoder_compare_results_2026_07_02.json": "1bd7a7e5e0963ff285e99fb86d504c7a6a76203ca8a07f15b0c3312460d3ba53",
    "research/codex_review/FIG8_MATCHED_MORPHOLOGY_2026_09_13.json": "fc84646a60e3fe61fd682d431a2754189d8fc5d2fd742d40524bcf8fa12ed11c",
    "research/cancer_axis_oracle/oracle_table.json": "58ddccd97e2ae18b0d615d36ea9b0f6c207a5ef95385ccf2cfac3e65534e4897",
    "research/cancer_axis_oracle/results/SigLIP.json": "7d0705367f85f1d60d9d3e17cd41c8b44a1416449568d931482645a8b732f305",
    "research/cancer_axis_oracle/results/SigLIP_deploy.json": "7a646fd60871e3f5850adfa7bc8b660ff273b0b05dd212a3de49b2d36113eebb"
  },
  "point_arrays": [
    [
      {
        "name": "rank_weighted__logreg",
        "x_reference": 0.7357,
        "y_transferred": 0.6616,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "rank_weighted__mlp",
        "x_reference": 0.686,
        "y_transferred": 0.5766,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "multi_hot__logreg",
        "x_reference": 0.6918,
        "y_transferred": 0.5816,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "multi_hot__mlp",
        "x_reference": 0.6464,
        "y_transferred": 0.5769,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "C2S-Scale Pythia-1b",
        "x_reference": 0.6771,
        "y_transferred": 0.4909,
        "group": "cell_fm",
        "marker": "o",
        "number": null
      },
      {
        "name": "C2S-Scale Gemma-2-2B",
        "x_reference": 0.7326,
        "y_transferred": 0.508,
        "group": "cell_fm",
        "marker": "o",
        "number": null
      },
      {
        "name": "Geneformer V2-104M",
        "x_reference": 0.7177,
        "y_transferred": 0.4211,
        "group": "cell_fm",
        "marker": "o",
        "number": null
      },
      {
        "name": "Geneformer CLcancer",
        "x_reference": 0.7385,
        "y_transferred": 0.4686,
        "group": "cell_fm",
        "marker": "o",
        "number": null
      },
      {
        "name": "Pythia-1b base",
        "x_reference": 0.7617,
        "y_transferred": 0.5349,
        "group": "control",
        "marker": "o",
        "number": null
      }
    ],
    [
      {
        "name": "CONCH",
        "x_reference": 0.8254,
        "y_transferred": 0.7562,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "KEEP",
        "x_reference": 0.8192,
        "y_transferred": 0.7493,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "CONCH-v1.5",
        "x_reference": 0.837,
        "y_transferred": 0.7626,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Phikon",
        "x_reference": 0.8296,
        "y_transferred": 0.7592,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "ResNet50",
        "x_reference": 0.8193,
        "y_transferred": 0.7427,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "GigaPath",
        "x_reference": 0.841,
        "y_transferred": 0.7578,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Virchow2",
        "x_reference": 0.8446,
        "y_transferred": 0.7607,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "hibou-L",
        "x_reference": 0.8408,
        "y_transferred": 0.7517,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "UNI",
        "x_reference": 0.8436,
        "y_transferred": 0.7452,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "CTransPath",
        "x_reference": 0.8509,
        "y_transferred": 0.7501,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "H-optimus-0",
        "x_reference": 0.8433,
        "y_transferred": 0.7259,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "midnight",
        "x_reference": 0.8343,
        "y_transferred": 0.7035,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "UNI2-h",
        "x_reference": 0.8337,
        "y_transferred": 0.6991,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Phikon-v2",
        "x_reference": 0.8337,
        "y_transferred": 0.6938,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "ColorHistogram",
        "x_reference": 0.7364,
        "y_transferred": 0.6113,
        "group": "control",
        "marker": "o",
        "number": null
      },
      {
        "name": "VGL-stGen, unified deployment",
        "x_reference": 0.8157,
        "y_transferred": 0.7532,
        "group": "vgl",
        "marker": "D",
        "number": 2
      },
      {
        "name": "SigLIP + linear probe",
        "x_reference": 0.8157,
        "y_transferred": 0.7522,
        "group": "baseline",
        "marker": "o",
        "number": 3
      }
    ],
    [
      {
        "name": "midnight",
        "x_reference": 0.3531,
        "y_transferred": 0.1945,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "hibou-L",
        "x_reference": 0.3399,
        "y_transferred": 0.1722,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "KEEP",
        "x_reference": 0.3363,
        "y_transferred": 0.1731,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "CONCH",
        "x_reference": 0.3348,
        "y_transferred": 0.163,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Phikon-v2",
        "x_reference": 0.3339,
        "y_transferred": 0.1741,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "SigLIP",
        "x_reference": 0.3316,
        "y_transferred": 0.1588,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "CTransPath",
        "x_reference": 0.329,
        "y_transferred": 0.1592,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "H-optimus-0",
        "x_reference": 0.3243,
        "y_transferred": 0.1791,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Phikon",
        "x_reference": 0.3096,
        "y_transferred": 0.1312,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "UNI2-h",
        "x_reference": 0.3089,
        "y_transferred": 0.1902,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "UNI",
        "x_reference": 0.3084,
        "y_transferred": 0.1543,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "GigaPath",
        "x_reference": 0.3056,
        "y_transferred": 0.1549,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "Virchow2",
        "x_reference": 0.3052,
        "y_transferred": 0.1175,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "CONCH-v1.5",
        "x_reference": 0.2954,
        "y_transferred": 0.1532,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "ResNet50",
        "x_reference": 0.2658,
        "y_transferred": 0.1508,
        "group": "baseline",
        "marker": "o",
        "number": null
      },
      {
        "name": "VGL-stGen, before cancer objective",
        "x_reference": 0.3316,
        "y_transferred": 0.2267984323313912,
        "group": "vgl",
        "marker": "D",
        "number": 1
      },
      {
        "name": "VGL-stGen, unified deployment",
        "x_reference": 0.3316,
        "y_transferred": 0.19978508779187928,
        "group": "vgl",
        "marker": "D",
        "number": 2
      },
      {
        "name": "SigLIP + linear probe",
        "x_reference": 0.3316,
        "y_transferred": 0.1588,
        "group": "baseline",
        "marker": "o",
        "number": 3
      }
    ]
  ],
  "numeric_artists": [
    {
      "xlim": [
        0.38,
        0.8
      ],
      "ylim": [
        0.38,
        0.8
      ],
      "lines": [
        {
          "x": [
            0.38,
            0.8
          ],
          "y": [
            0.38,
            0.8
          ],
          "marker": "None"
        },
        {
          "x": [
            0.7357
          ],
          "y": [
            0.6616
          ],
          "marker": "o"
        },
        {
          "x": [
            0.686
          ],
          "y": [
            0.5766
          ],
          "marker": "o"
        },
        {
          "x": [
            0.6918
          ],
          "y": [
            0.5816
          ],
          "marker": "o"
        },
        {
          "x": [
            0.6464
          ],
          "y": [
            0.5769
          ],
          "marker": "o"
        },
        {
          "x": [
            0.6771
          ],
          "y": [
            0.4909
          ],
          "marker": "o"
        },
        {
          "x": [
            0.7326
          ],
          "y": [
            0.508
          ],
          "marker": "o"
        },
        {
          "x": [
            0.7177
          ],
          "y": [
            0.4211
          ],
          "marker": "o"
        },
        {
          "x": [
            0.7385
          ],
          "y": [
            0.4686
          ],
          "marker": "o"
        },
        {
          "x": [
            0.7617
          ],
          "y": [
            0.5349
          ],
          "marker": "o"
        }
      ]
    },
    {
      "xlim": [
        0.5812999999999999,
        0.8809
      ],
      "ylim": [
        0.5812999999999999,
        0.8809
      ],
      "lines": [
        {
          "x": [
            0.5812999999999999,
            0.8809
          ],
          "y": [
            0.5812999999999999,
            0.8809
          ],
          "marker": "None"
        },
        {
          "x": [
            0.8254
          ],
          "y": [
            0.7562
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8192
          ],
          "y": [
            0.7493
          ],
          "marker": "o"
        },
        {
          "x": [
            0.837
          ],
          "y": [
            0.7626
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8296
          ],
          "y": [
            0.7592
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8193
          ],
          "y": [
            0.7427
          ],
          "marker": "o"
        },
        {
          "x": [
            0.841
          ],
          "y": [
            0.7578
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8446
          ],
          "y": [
            0.7607
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8408
          ],
          "y": [
            0.7517
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8436
          ],
          "y": [
            0.7452
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8509
          ],
          "y": [
            0.7501
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8433
          ],
          "y": [
            0.7259
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8343
          ],
          "y": [
            0.7035
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8337
          ],
          "y": [
            0.6991
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8337
          ],
          "y": [
            0.6938
          ],
          "marker": "o"
        },
        {
          "x": [
            0.7364
          ],
          "y": [
            0.6113
          ],
          "marker": "o"
        },
        {
          "x": [
            0.8157
          ],
          "y": [
            0.7532
          ],
          "marker": "D"
        },
        {
          "x": [
            0.8157
          ],
          "y": [
            0.7522
          ],
          "marker": "o"
        }
      ]
    },
    {
      "xlim": [
        0.1,
        0.38
      ],
      "ylim": [
        0.1,
        0.38
      ],
      "lines": [
        {
          "x": [
            0.1,
            0.38
          ],
          "y": [
            0.1,
            0.38
          ],
          "marker": "None"
        },
        {
          "x": [
            0.3531
          ],
          "y": [
            0.1945
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3399
          ],
          "y": [
            0.1722
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3363
          ],
          "y": [
            0.1731
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3348
          ],
          "y": [
            0.163
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3339
          ],
          "y": [
            0.1741
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3316
          ],
          "y": [
            0.1588
          ],
          "marker": "o"
        },
        {
          "x": [
            0.329
          ],
          "y": [
            0.1592
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3243
          ],
          "y": [
            0.1791
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3096
          ],
          "y": [
            0.1312
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3089
          ],
          "y": [
            0.1902
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3084
          ],
          "y": [
            0.1543
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3056
          ],
          "y": [
            0.1549
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3052
          ],
          "y": [
            0.1175
          ],
          "marker": "o"
        },
        {
          "x": [
            0.2954
          ],
          "y": [
            0.1532
          ],
          "marker": "o"
        },
        {
          "x": [
            0.2658
          ],
          "y": [
            0.1508
          ],
          "marker": "o"
        },
        {
          "x": [
            0.3316,
            0.3316
          ],
          "y": [
            0.1548,
            0.2307984323313912
          ],
          "marker": "None"
        },
        {
          "x": [
            0.3316
          ],
          "y": [
            0.2267984323313912
          ],
          "marker": "D"
        },
        {
          "x": [
            0.3316
          ],
          "y": [
            0.19978508779187928
          ],
          "marker": "D"
        },
        {
          "x": [
            0.3316
          ],
          "y": [
            0.1588
          ],
          "marker": "o"
        }
      ]
    }
  ],
  "exact_numeric_match_to_original_fig6": true
}


==> anc/vlm_benchmark/BOOTSTRAP.json <==
{
 "B": 1000,
 "seed": 0,
 "tasks": {
  "1": {
   "medgemma": {
    "vgl": 0.6293,
    "model": 0.1836,
    "model_ci95": [
     0.1829,
     0.1843
    ],
    "diff": 0.4457,
    "diff_ci95": [
     0.4409,
     0.4504
    ]
   },
   "vgl_ci95": [
    0.6247,
    0.6344
   ],
   "gemma": {
    "vgl": 0.6293,
    "model": 0.2254,
    "model_ci95": [
     0.2233,
     0.2279
    ],
    "diff": 0.4039,
    "diff_ci95": [
     0.3989,
     0.4092
    ]
   },
   "qwen": {
    "vgl": 0.6293,
    "model": 0.4662,
    "model_ci95": [
     0.4628,
     0.4694
    ],
    "diff": 0.1631,
    "diff_ci95": [
     0.1582,
     0.1679
    ]
   },
   "deepseek": {
    "vgl": 0.6293,
    "model": 0.1314,
    "model_ci95": [
     0.1299,
     0.133
    ],
    "diff": 0.4979,
    "diff_ci95": [
     0.4932,
     0.5026
    ]
   },
   "glm": {
    "vgl": 0.6293,
    "model": 0.3444,
    "model_ci95": [
     0.3417,
     0.3471
    ],
    "diff": 0.2849,
    "diff_ci95": [
     0.2798,
     0.2899
    ]
   },
   "gemma4": {
    "vgl": 0.6293,
    "model": 0.4023,
    "model_ci95": [
     0.3988,
     0.406
    ],
    "diff": 0.227,
    "diff_ci95": [
     0.2219,
     0.2323
    ]
   },
   "qwen38": {
    "vgl": 0.6293,
    "model": 0.3414,
    "model_ci95": [
     0.3389,
     0.3439
    ],
    "diff": 0.2879,
    "diff_ci95": [
     0.2829,
     0.2927
    ]
   },
   "gemma31": {
    "vgl": 0.6293,
    "model": 0.5035,
    "model_ci95": [
     0.4993,
     0.5074
    ],
    "diff": 0.1258,
    "diff_ci95": [
     0.1204,
     0.1309
    ]
   },
   "deepseek_full": {
    "vgl": 0.6293,
    "model": 0.151,
    "model_ci95": [
     0.1502,
     0.1517
    ],
    "diff": 0.4783,
    "diff_ci95": [
     0.4739,
     0.4829
    ]
   },
   "qwen32": {
    "vgl": 0.6293,
    "model": 0.4822,
    "model_ci95": [
     0.478,
     0.4863
    ],
    "diff": 0.1471,
    "diff_ci95": [
     0.1421,
     0.1524
    ]
   }
  },
  "2": {
   "medgemma": {
    "vgl": 0.5394,
    "model": 0.207,
    "model_ci95": [
     0.2055,
     0.2086
    ],
    "diff": 0.3324,
    "diff_ci95": [
     0.3271,
     0.3375
    ]
   },
   "vgl_ci95": [
    0.534,
    0.5445
   ],
   "gemma": {
    "vgl": 0.5394,
    "model": 0.1853,
    "model_ci95": [
     0.1821,
     0.1889
    ],
    "diff": 0.3541,
    "diff_ci95": [
     0.3476,
     0.3597
    ]
   },
   "qwen": {
    "vgl": 0.5394,
    "model": 0.4572,
    "model_ci95": [
     0.4536,
     0.4608
    ],
    "diff": 0.0822,
    "diff_ci95": [
     0.0766,
     0.0874
    ]
   },
   "deepseek": {
    "vgl": 0.5394,
    "model": 0.138,
    "model_ci95": [
     0.1364,
     0.1397
    ],
    "diff": 0.4013,
    "diff_ci95": [
     0.3956,
     0.4066
    ]
   },
   "glm": {
    "vgl": 0.5394,
    "model": 0.316,
    "model_ci95": [
     0.3137,
     0.3187
    ],
    "diff": 0.2234,
    "diff_ci95": [
     0.2183,
     0.2284
    ]
   },
   "gemma4": {
    "vgl": 0.5394,
    "model": 0.4071,
    "model_ci95": [
     0.4035,
     0.4106
    ],
    "diff": 0.1323,
    "diff_ci95": [
     0.1267,
     0.1376
    ]
   },
   "qwen38": {
    "vgl": 0.5394,
    "model": 0.3302,
    "model_ci95": [
     0.3269,
     0.3335
    ],
    "diff": 0.2091,
    "diff_ci95": [
     0.2035,
     0.2147
    ]
   },
   "gemma31": {
    "vgl": 0.5394,
    "model": 0.4634,
    "model_ci95": [
     0.4592,
     0.4683
    ],
    "diff": 0.0759,
    "diff_ci95": [
     0.0703,
     0.082
    ]
   },
   "deepseek_full": {
    "vgl": 0.5394,
    "model": 0.1595,
    "model_ci95": [
     0.1585,
     0.1605
    ],
    "diff": 0.3798,
    "diff_ci95": [
     0.3748,
     0.3849
    ]
   },
   "qwen32": {
    "vgl": 0.5394,
    "model": 0.4739,
    "model_ci95": [
     0.4699,
     0.4781
    ],
    "diff": 0.0654,
    "diff_ci95": [
     0.0598,
     0.0709
    ]
   }
  },
  "3": {
   "medgemma": {
    "vgl": 0.2012,
    "model": 0.1105,
    "model_ci95": [
     0.1094,
     0.1118
    ],
    "diff": 0.0907,
    "diff_ci95": [
     0.089,
     0.0924
    ]
   },
   "vgl_ci95": [
    0.2001,
    0.2023
   ],
   "gemma": {
    "vgl": 0.2012,
    "model": 0.125,
    "model_ci95": [
     0.1205,
     0.1296
    ],
    "diff": 0.0762,
    "diff_ci95": [
     0.0712,
     0.0808
    ]
   },
   "qwen": {
    "vgl": 0.2012,
    "model": 0.0995,
    "model_ci95": [
     0.0967,
     0.1025
    ],
    "diff": 0.1017,
    "diff_ci95": [
     0.0985,
     0.1048
    ]
   },
   "deepseek": {
    "vgl": 0.2012,
    "model": 0.11,
    "model_ci95": [
     0.1097,
     0.1104
    ],
    "diff": 0.0912,
    "diff_ci95": [
     0.0899,
     0.0924
    ]
   },
   "glm": {
    "vgl": 0.2012,
    "model": 0.1008,
    "model_ci95": [
     0.0995,
     0.1024
    ],
    "diff": 0.1005,
    "diff_ci95": [
     0.0986,
     0.1021
    ]
   },
   "gemma4": {
    "vgl": 0.2012,
    "model": 0.144,
    "model_ci95": [
     0.1431,
     0.1449
    ],
    "diff": 0.0572,
    "diff_ci95": [
     0.0559,
     0.0585
    ]
   },
   "qwen38": {
    "vgl": 0.2012,
    "model": 0.1265,
    "model_ci95": [
     0.1245,
     0.1286
    ],
    "diff": 0.0747,
    "diff_ci95": [
     0.0724,
     0.0769
    ]
   },
   "gemma31": {
    "vgl": 0.2012,
    "model": 0.1652,
    "model_ci95": [
     0.1627,
     0.168
    ],
    "diff": 0.036,
    "diff_ci95": [
     0.0332,
     0.0386
    ]
   },
   "deepseek_full": {
    "vgl": 0.2012,
    "model": 0.1103,
    "model_ci95": [
     0.1097,
     0.1112
    ],
    "diff": 0.0909,
    "diff_ci95": [
     0.0895,
     0.0923
    ]
   },
   "qwen32": {
    "vgl": 0.2012,
    "model": 0.111,
    "model_ci95": [
     0.1099,
     0.1124
    ],
    "diff": 0.0902,
    "diff_ci95": [
     0.0885,
     0.0917
    ]
   }
  },
  "4": {
   "medgemma": {
    "vgl": 0.7526,
    "model": 0.5954,
    "model_ci95": [
     0.5908,
     0.6003
    ],
    "diff": 0.1572,
    "diff_ci95": [
     0.15,
     0.1642
    ]
   },
   "vgl_ci95": [
    0.7442,
    0.7605
   ],
   "gemma": {
    "vgl": 0.7526,
    "model": 0.6638,
    "model_ci95": [
     0.6583,
     0.6696
    ],
    "diff": 0.0888,
    "diff_ci95": [
     0.0823,
     0.0947
    ]
   },
   "qwen": {
    "vgl": 0.7526,
    "model": 0.5181,
    "model_ci95": [
     0.5153,
     0.5207
    ],
    "diff": 0.2345,
    "diff_ci95": [
     0.2272,
     0.2418
    ]
   },
   "deepseek": {
    "vgl": 0.7526,
    "model": 0.5351,
    "model_ci95": [
     0.5315,
     0.5388
    ],
    "diff": 0.2175,
    "diff_ci95": [
     0.2097,
     0.2249
    ]
   },
   "glm": {
    "vgl": 0.7526,
    "model": 0.5807,
    "model_ci95": [
     0.5752,
     0.5865
    ],
    "diff": 0.1719,
    "diff_ci95": [
     0.1656,
     0.1782
    ]
   },
   "gemma4": {
    "vgl": 0.7526,
    "model": 0.6988,
    "model_ci95": [
     0.6903,
     0.7071
    ],
    "diff": 0.0538,
    "diff_ci95": [
     0.0491,
     0.0587
    ]
   },
   "qwen38": {
    "vgl": 0.7526,
    "model": 0.6975,
    "model_ci95": [
     0.6896,
     0.7065
    ],
    "diff": 0.0551,
    "diff_ci95": [
     0.0505,
     0.06
    ]
   },
   "gemma31": {
    "vgl": 0.7526,
    "model": 0.672,
    "model_ci95": [
     0.6642,
     0.6798
    ],
    "diff": 0.0806,
    "diff_ci95": [
     0.0745,
     0.0864
    ]
   },
   "deepseek_full": {
    "vgl": 0.7526,
    "model": 0.5983,
    "model_ci95": [
     0.5929,
     0.6034
    ],
    "diff": 0.1543,
    "diff_ci95": [
     0.1462,
     0.1628
    ]
   },
   "qwen32": {
    "vgl": 0.7526,
    "model": 0.6744,
    "model_ci95": [
     0.6671,
     0.6814
    ],
    "diff": 0.0782,
    "diff_ci95": [
     0.0728,
     0.0841
    ]
   }
  },
  "5": {
   "medgemma": {
    "vgl": 0.2801,
    "model": 0.1711,
    "model_ci95": [
     0.1671,
     0.175
    ],
    "diff": 0.109,
    "diff_ci95": [
     0.1036,
     0.115
    ]
   },
   "vgl_ci95": [
    0.2755,
    0.2849
   ],
   "gemma": {
    "vgl": 0.2801,
    "model": 0.1347,
    "model_ci95": [
     0.1315,
     0.1378
    ],
    "diff": 0.1455,
    "diff_ci95": [
     0.1397,
     0.1509
    ]
   },
   "qwen": {
    "vgl": 0.2801,
    "model": 0.163,
    "model_ci95": [
     0.1584,
     0.167
    ],
    "diff": 0.1171,
    "diff_ci95": [
     0.1115,
     0.1232
    ]
   },
   "deepseek": {
    "vgl": 0.2801,
    "model": 0.1321,
    "model_ci95": [
     0.1288,
     0.1352
    ],
    "diff": 0.1481,
    "diff_ci95": [
     0.1431,
     0.1532
    ]
   },
   "glm": {
    "vgl": 0.2801,
    "model": 0.1733,
    "model_ci95": [
     0.1694,
     0.1772
    ],
    "diff": 0.1069,
    "diff_ci95": [
     0.1012,
     0.1123
    ]
   },
   "gemma4": {
    "vgl": 0.2801,
    "model": 0.1763,
    "model_ci95": [
     0.173,
     0.1804
    ],
    "diff": 0.1039,
    "diff_ci95": [
     0.0988,
     0.1085
    ]
   },
   "qwen38": {
    "vgl": 0.2801,
    "model": 0.2613,
    "model_ci95": [
     0.2569,
     0.2662
    ],
    "diff": 0.0188,
    "diff_ci95": [
     0.0133,
     0.0238
    ]
   },
   "gemma31": {
    "vgl": 0.2801,
    "model": 0.1958,
    "model_ci95": [
     0.1916,
     0.1999
    ],
    "diff": 0.0844,
    "diff_ci95": [
     0.0794,
     0.0897
    ]
   },
   "deepseek_full": {
    "vgl": 0.2801,
    "model": 0.1563,
    "model_ci95": [
     0.1528,
     0.1601
    ],
    "diff": 0.1239,
    "diff_ci95": [
     0.118,
     0.1301
    ]
   },
   "qwen32": {
    "vgl": 0.2801,
    "model": 0.1953,
    "model_ci95": [
     0.1914,
     0.1995
    ],
    "diff": 0.0848,
    "diff_ci95": [
     0.0793,
     0.0897
    ]
   }
  },
  "6": {
   "medgemma": {
    "vgl": 0.1174,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.1174,
    "diff_ci95": [
     0.1129,
     0.1222
    ]
   },
   "vgl_ci95": [
    0.1127,
    0.1222
   ],
   "gemma": {
    "vgl": 0.1174,
    "model": 0.0088,
    "model_ci95": [
     0.0075,
     0.0102
    ],
    "diff": 0.1086,
    "diff_ci95": [
     0.1039,
     0.1133
    ]
   },
   "qwen": {
    "vgl": 0.1174,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.1174,
    "diff_ci95": [
     0.1125,
     0.1222
    ]
   },
   "deepseek": {
    "vgl": 0.1174,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.1174,
    "diff_ci95": [
     0.1127,
     0.1221
    ]
   },
   "glm": {
    "vgl": 0.1174,
    "model": 0.0044,
    "model_ci95": [
     0.0034,
     0.0055
    ],
    "diff": 0.113,
    "diff_ci95": [
     0.1082,
     0.1177
    ]
   },
   "gemma4": {
    "vgl": 0.1174,
    "model": 0.0247,
    "model_ci95": [
     0.0222,
     0.0273
    ],
    "diff": 0.0926,
    "diff_ci95": [
     0.0878,
     0.0974
    ]
   },
   "qwen38": {
    "vgl": 0.1174,
    "model": 0.0269,
    "model_ci95": [
     0.0248,
     0.0289
    ],
    "diff": 0.0905,
    "diff_ci95": [
     0.0852,
     0.0955
    ]
   },
   "gemma31": {
    "vgl": 0.1174,
    "model": 0.0556,
    "model_ci95": [
     0.0524,
     0.0587
    ],
    "diff": 0.0617,
    "diff_ci95": [
     0.0568,
     0.0665
    ]
   },
   "deepseek_full": {
    "vgl": 0.1174,
    "model": 0.0005,
    "model_ci95": [
     0.0001,
     0.0011
    ],
    "diff": 0.1168,
    "diff_ci95": [
     0.1124,
     0.1218
    ]
   },
   "qwen32": {
    "vgl": 0.1174,
    "model": 0.0197,
    "model_ci95": [
     0.0176,
     0.0218
    ],
    "diff": 0.0976,
    "diff_ci95": [
     0.0925,
     0.1027
    ]
   }
  },
  "7": {
   "medgemma": {
    "vgl": 0.0966,
    "model": 0.0005,
    "model_ci95": [
     0.0001,
     0.0008
    ],
    "diff": 0.0961,
    "diff_ci95": [
     0.0904,
     0.1014
    ]
   },
   "vgl_ci95": [
    0.091,
    0.1017
   ],
   "gemma": {
    "vgl": 0.0966,
    "model": 0.0345,
    "model_ci95": [
     0.0309,
     0.0379
    ],
    "diff": 0.0621,
    "diff_ci95": [
     0.057,
     0.067
    ]
   },
   "qwen": {
    "vgl": 0.0966,
    "model": 0.0864,
    "model_ci95": [
     0.0826,
     0.0905
    ],
    "diff": 0.0102,
    "diff_ci95": [
     0.0051,
     0.0153
    ]
   },
   "deepseek": {
    "vgl": 0.0966,
    "model": 0.008,
    "model_ci95": [
     0.0068,
     0.0094
    ],
    "diff": 0.0886,
    "diff_ci95": [
     0.0838,
     0.0937
    ]
   },
   "glm": {
    "vgl": 0.0966,
    "model": 0.0397,
    "model_ci95": [
     0.0363,
     0.0436
    ],
    "diff": 0.0568,
    "diff_ci95": [
     0.0532,
     0.061
    ]
   },
   "gemma4": {
    "vgl": 0.0966,
    "model": 0.0791,
    "model_ci95": [
     0.0753,
     0.083
    ],
    "diff": 0.0175,
    "diff_ci95": [
     0.013,
     0.0221
    ]
   },
   "qwen38": {
    "vgl": 0.0966,
    "model": 0.0699,
    "model_ci95": [
     0.0663,
     0.0735
    ],
    "diff": 0.0266,
    "diff_ci95": [
     0.0219,
     0.0314
    ]
   },
   "gemma31": {
    "vgl": 0.0966,
    "model": 0.1003,
    "model_ci95": [
     0.0961,
     0.1042
    ],
    "diff": -0.0037,
    "diff_ci95": [
     -0.0076,
     0.0006
    ]
   },
   "deepseek_full": {
    "vgl": 0.0966,
    "model": 0.0282,
    "model_ci95": [
     0.0254,
     0.0312
    ],
    "diff": 0.0684,
    "diff_ci95": [
     0.064,
     0.0729
    ]
   },
   "qwen32": {
    "vgl": 0.0966,
    "model": 0.0839,
    "model_ci95": [
     0.08,
     0.0877
    ],
    "diff": 0.0127,
    "diff_ci95": [
     0.008,
     0.0176
    ]
   }
  },
  "8": {
   "medgemma": {
    "vgl": 0.0604,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0604,
    "diff_ci95": [
     0.0538,
     0.0672
    ]
   },
   "vgl_ci95": [
    0.054,
    0.0672
   ],
   "gemma": {
    "vgl": 0.0604,
    "model": 0.0108,
    "model_ci95": [
     0.0082,
     0.0136
    ],
    "diff": 0.0496,
    "diff_ci95": [
     0.0429,
     0.0562
    ]
   },
   "qwen": {
    "vgl": 0.0604,
    "model": 0.021,
    "model_ci95": [
     0.0172,
     0.0248
    ],
    "diff": 0.0394,
    "diff_ci95": [
     0.0322,
     0.047
    ]
   },
   "deepseek": {
    "vgl": 0.0604,
    "model": 0.0026,
    "model_ci95": [
     0.0014,
     0.0042
    ],
    "diff": 0.0578,
    "diff_ci95": [
     0.0512,
     0.0646
    ]
   },
   "glm": {
    "vgl": 0.0604,
    "model": 0.014,
    "model_ci95": [
     0.0108,
     0.0172
    ],
    "diff": 0.0464,
    "diff_ci95": [
     0.039,
     0.054
    ]
   },
   "gemma4": {
    "vgl": 0.0604,
    "model": 0.014,
    "model_ci95": [
     0.0108,
     0.0173
    ],
    "diff": 0.0464,
    "diff_ci95": [
     0.0396,
     0.0537
    ]
   },
   "qwen38": {
    "vgl": 0.0604,
    "model": 0.0209,
    "model_ci95": [
     0.0168,
     0.025
    ],
    "diff": 0.0396,
    "diff_ci95": [
     0.0327,
     0.0464
    ]
   },
   "gemma31": {
    "vgl": 0.0604,
    "model": 0.0382,
    "model_ci95": [
     0.0332,
     0.0434
    ],
    "diff": 0.0222,
    "diff_ci95": [
     0.0154,
     0.0292
    ]
   },
   "deepseek_full": {
    "vgl": 0.0604,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0604,
    "diff_ci95": [
     0.0538,
     0.0676
    ]
   },
   "qwen32": {
    "vgl": 0.0604,
    "model": 0.0022,
    "model_ci95": [
     0.001,
     0.0036
    ],
    "diff": 0.0582,
    "diff_ci95": [
     0.0518,
     0.065
    ]
   }
  },
  "9": {
   "medgemma": {
    "vgl": 0.0484,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0484,
    "diff_ci95": [
     0.0426,
     0.054
    ]
   },
   "vgl_ci95": [
    0.0424,
    0.0542
   ],
   "gemma": {
    "vgl": 0.0484,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0484,
    "diff_ci95": [
     0.0422,
     0.0542
    ]
   },
   "qwen": {
    "vgl": 0.0484,
    "model": 0.038,
    "model_ci95": [
     0.0322,
     0.0434
    ],
    "diff": 0.0104,
    "diff_ci95": [
     0.0032,
     0.0178
    ]
   },
   "deepseek": {
    "vgl": 0.0484,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0484,
    "diff_ci95": [
     0.0424,
     0.0542
    ]
   },
   "glm": {
    "vgl": 0.0484,
    "model": 0.0237,
    "model_ci95": [
     0.0192,
     0.028
    ],
    "diff": 0.0247,
    "diff_ci95": [
     0.0179,
     0.0309
    ]
   },
   "gemma4": {
    "vgl": 0.0484,
    "model": 0.0463,
    "model_ci95": [
     0.0408,
     0.0519
    ],
    "diff": 0.0021,
    "diff_ci95": [
     -0.0051,
     0.009
    ]
   },
   "qwen38": {
    "vgl": 0.0484,
    "model": 0.0178,
    "model_ci95": [
     0.014,
     0.0216
    ],
    "diff": 0.0306,
    "diff_ci95": [
     0.0242,
     0.037
    ]
   },
   "gemma31": {
    "vgl": 0.0484,
    "model": 0.0502,
    "model_ci95": [
     0.0444,
     0.0558
    ],
    "diff": -0.0018,
    "diff_ci95": [
     -0.009,
     0.0056
    ]
   },
   "deepseek_full": {
    "vgl": 0.0484,
    "model": 0.0105,
    "model_ci95": [
     0.0077,
     0.0136
    ],
    "diff": 0.0379,
    "diff_ci95": [
     0.032,
     0.0441
    ]
   },
   "qwen32": {
    "vgl": 0.0484,
    "model": 0.0452,
    "model_ci95": [
     0.0398,
     0.0508
    ],
    "diff": 0.0032,
    "diff_ci95": [
     -0.004,
     0.0104
    ]
   }
  },
  "10": {
   "medgemma": {
    "vgl": 0.2829,
    "model": 0.0003,
    "model_ci95": [
     0.0,
     0.0008
    ],
    "diff": 0.2825,
    "diff_ci95": [
     0.268,
     0.299
    ]
   },
   "vgl_ci95": [
    0.2674,
    0.2976
   ],
   "gemma": {
    "vgl": 0.2829,
    "model": 0.0058,
    "model_ci95": [
     0.0043,
     0.0074
    ],
    "diff": 0.277,
    "diff_ci95": [
     0.2618,
     0.2926
    ]
   },
   "qwen": {
    "vgl": 0.2829,
    "model": 0.0032,
    "model_ci95": [
     0.0018,
     0.0046
    ],
    "diff": 0.2797,
    "diff_ci95": [
     0.2642,
     0.2938
    ]
   },
   "deepseek": {
    "vgl": 0.2829,
    "model": 0.0042,
    "model_ci95": [
     0.0029,
     0.0056
    ],
    "diff": 0.2787,
    "diff_ci95": [
     0.2624,
     0.2952
    ]
   },
   "glm": {
    "vgl": 0.2829,
    "model": 0.003,
    "model_ci95": [
     0.0018,
     0.0043
    ],
    "diff": 0.2799,
    "diff_ci95": [
     0.2649,
     0.2934
    ]
   },
   "gemma4": {
    "vgl": 0.2829,
    "model": 0.0071,
    "model_ci95": [
     0.005,
     0.0093
    ],
    "diff": 0.2758,
    "diff_ci95": [
     0.26,
     0.2919
    ]
   },
   "qwen38": {
    "vgl": 0.2829,
    "model": 0.0131,
    "model_ci95": [
     0.0106,
     0.0158
    ],
    "diff": 0.2698,
    "diff_ci95": [
     0.2543,
     0.2867
    ]
   },
   "gemma31": {
    "vgl": 0.2829,
    "model": 0.0229,
    "model_ci95": [
     0.0194,
     0.0265
    ],
    "diff": 0.2599,
    "diff_ci95": [
     0.2456,
     0.2741
    ]
   },
   "deepseek_full": {
    "vgl": 0.2829,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.2829,
    "diff_ci95": [
     0.2681,
     0.298
    ]
   },
   "qwen32": {
    "vgl": 0.2829,
    "model": 0.0047,
    "model_ci95": [
     0.0034,
     0.006
    ],
    "diff": 0.2781,
    "diff_ci95": [
     0.2623,
     0.2928
    ]
   }
  },
  "11": {
   "medgemma": {
    "vgl": 0.6596,
    "model": 0.5733,
    "model_ci95": [
     0.5604,
     0.5846
    ],
    "diff": 0.0863,
    "diff_ci95": [
     0.0764,
     0.097
    ]
   },
   "vgl_ci95": [
    0.6516,
    0.668
   ],
   "gemma": {
    "vgl": 0.6596,
    "model": 0.5072,
    "model_ci95": [
     0.4949,
     0.5193
    ],
    "diff": 0.1524,
    "diff_ci95": [
     0.1414,
     0.1632
    ]
   },
   "qwen": {
    "vgl": 0.6596,
    "model": 0.1634,
    "model_ci95": [
     0.1528,
     0.175
    ],
    "diff": 0.4961,
    "diff_ci95": [
     0.4812,
     0.5111
    ]
   },
   "deepseek": {
    "vgl": 0.6596,
    "model": 0.16,
    "model_ci95": [
     0.1504,
     0.1705
    ],
    "diff": 0.4996,
    "diff_ci95": [
     0.4842,
     0.5127
    ]
   },
   "glm": {
    "vgl": 0.6596,
    "model": 0.3662,
    "model_ci95": [
     0.3502,
     0.3824
    ],
    "diff": 0.2934,
    "diff_ci95": [
     0.2748,
     0.3099
    ]
   },
   "gemma4": {
    "vgl": 0.6596,
    "model": 0.2692,
    "model_ci95": [
     0.257,
     0.2834
    ],
    "diff": 0.3903,
    "diff_ci95": [
     0.3762,
     0.4026
    ]
   },
   "qwen38": {
    "vgl": 0.6596,
    "model": 0.613,
    "model_ci95": [
     0.6039,
     0.6217
    ],
    "diff": 0.0466,
    "diff_ci95": [
     0.0417,
     0.0515
    ]
   },
   "gemma31": {
    "vgl": 0.6596,
    "model": 0.4931,
    "model_ci95": [
     0.4847,
     0.5016
    ],
    "diff": 0.1665,
    "diff_ci95": [
     0.1588,
     0.1745
    ]
   },
   "deepseek_full": {
    "vgl": 0.6596,
    "model": 0.1043,
    "model_ci95": [
     0.1001,
     0.1084
    ],
    "diff": 0.5552,
    "diff_ci95": [
     0.5442,
     0.5662
    ]
   },
   "qwen32": {
    "vgl": 0.6596,
    "model": 0.4315,
    "model_ci95": [
     0.4172,
     0.4444
    ],
    "diff": 0.2281,
    "diff_ci95": [
     0.2156,
     0.2419
    ]
   }
  },
  "12": {
   "medgemma": {
    "vgl": 0.6858,
    "model": 0.554,
    "model_ci95": [
     0.5436,
     0.5652
    ],
    "diff": 0.1318,
    "diff_ci95": [
     0.1215,
     0.142
    ]
   },
   "vgl_ci95": [
    0.6793,
    0.6924
   ],
   "gemma": {
    "vgl": 0.6858,
    "model": 0.4996,
    "model_ci95": [
     0.4873,
     0.5122
    ],
    "diff": 0.1862,
    "diff_ci95": [
     0.1746,
     0.1971
    ]
   },
   "qwen": {
    "vgl": 0.6858,
    "model": 0.2372,
    "model_ci95": [
     0.2228,
     0.2512
    ],
    "diff": 0.4485,
    "diff_ci95": [
     0.433,
     0.4638
    ]
   },
   "deepseek": {
    "vgl": 0.6858,
    "model": 0.2165,
    "model_ci95": [
     0.2038,
     0.2284
    ],
    "diff": 0.4692,
    "diff_ci95": [
     0.4556,
     0.4836
    ]
   },
   "glm": {
    "vgl": 0.6858,
    "model": 0.3627,
    "model_ci95": [
     0.3473,
     0.3784
    ],
    "diff": 0.323,
    "diff_ci95": [
     0.3082,
     0.3386
    ]
   },
   "gemma4": {
    "vgl": 0.6858,
    "model": 0.2077,
    "model_ci95": [
     0.2,
     0.2148
    ],
    "diff": 0.4781,
    "diff_ci95": [
     0.4688,
     0.4879
    ]
   },
   "qwen38": {
    "vgl": 0.6858,
    "model": 0.5621,
    "model_ci95": [
     0.5537,
     0.5704
    ],
    "diff": 0.1236,
    "diff_ci95": [
     0.1164,
     0.1308
    ]
   },
   "gemma31": {
    "vgl": 0.6858,
    "model": 0.5108,
    "model_ci95": [
     0.5023,
     0.5198
    ],
    "diff": 0.175,
    "diff_ci95": [
     0.1674,
     0.1826
    ]
   },
   "deepseek_full": {
    "vgl": 0.6858,
    "model": 0.1127,
    "model_ci95": [
     0.1088,
     0.117
    ],
    "diff": 0.5731,
    "diff_ci95": [
     0.5632,
     0.5822
    ]
   },
   "qwen32": {
    "vgl": 0.6858,
    "model": 0.379,
    "model_ci95": [
     0.3673,
     0.3908
    ],
    "diff": 0.3067,
    "diff_ci95": [
     0.2945,
     0.3186
    ]
   }
  },
  "13": {
   "medgemma": {
    "vgl": 0.742,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.742,
    "diff_ci95": [
     0.712,
     0.767
    ]
   },
   "vgl_ci95": [
    0.716,
    0.771
   ],
   "gemma": {
    "vgl": 0.742,
    "model": 0.35,
    "model_ci95": [
     0.321,
     0.379
    ],
    "diff": 0.392,
    "diff_ci95": [
     0.355,
     0.425
    ]
   },
   "qwen": {
    "vgl": 0.742,
    "model": 0.35,
    "model_ci95": [
     0.322,
     0.38
    ],
    "diff": 0.392,
    "diff_ci95": [
     0.359,
     0.427
    ]
   },
   "deepseek": {
    "vgl": 0.742,
    "model": 0.063,
    "model_ci95": [
     0.049,
     0.078
    ],
    "diff": 0.679,
    "diff_ci95": [
     0.647,
     0.71
    ]
   },
   "glm": {
    "vgl": 0.742,
    "model": 0.426,
    "model_ci95": [
     0.394,
     0.457
    ],
    "diff": 0.316,
    "diff_ci95": [
     0.283,
     0.349
    ]
   },
   "gemma4": {
    "vgl": 0.742,
    "model": 0.396,
    "model_ci95": [
     0.367,
     0.425
    ],
    "diff": 0.346,
    "diff_ci95": [
     0.314,
     0.378
    ]
   },
   "qwen38": {
    "vgl": 0.742,
    "model": 0.456,
    "model_ci95": [
     0.424,
     0.488
    ],
    "diff": 0.286,
    "diff_ci95": [
     0.254,
     0.317
    ]
   },
   "gemma31": {
    "vgl": 0.742,
    "model": 0.462,
    "model_ci95": [
     0.429,
     0.493
    ],
    "diff": 0.28,
    "diff_ci95": [
     0.249,
     0.313
    ]
   },
   "deepseek_full": {
    "vgl": 0.742,
    "model": 0.295,
    "model_ci95": [
     0.264,
     0.322
    ],
    "diff": 0.447,
    "diff_ci95": [
     0.408,
     0.487
    ]
   },
   "qwen32": {
    "vgl": 0.742,
    "model": 0.402,
    "model_ci95": [
     0.372,
     0.431
    ],
    "diff": 0.34,
    "diff_ci95": [
     0.305,
     0.375
    ]
   }
  }
 }
}

==> anc/vlm_benchmark/BOOTSTRAP_outputs_forced.json <==
{
 "B": 1000,
 "seed": 0,
 "tasks": {
  "6": {
   "medgemma": {
    "vgl": 0.1174,
    "model": 0.0005,
    "model_ci95": [
     0.0002,
     0.001
    ],
    "diff": 0.1168,
    "diff_ci95": [
     0.1117,
     0.1217
    ]
   },
   "vgl_ci95": [
    0.1128,
    0.122
   ],
   "gemma": {
    "vgl": 0.1174,
    "model": 0.0186,
    "model_ci95": [
     0.0167,
     0.0205
    ],
    "diff": 0.0988,
    "diff_ci95": [
     0.0939,
     0.1038
    ]
   },
   "qwen": {
    "vgl": 0.1174,
    "model": 0.0024,
    "model_ci95": [
     0.0016,
     0.0034
    ],
    "diff": 0.115,
    "diff_ci95": [
     0.1102,
     0.1196
    ]
   },
   "deepseek": {
    "vgl": 0.1174,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.1174,
    "diff_ci95": [
     0.1126,
     0.1221
    ]
   },
   "glm": {
    "vgl": 0.1174,
    "model": 0.0082,
    "model_ci95": [
     0.007,
     0.0096
    ],
    "diff": 0.1091,
    "diff_ci95": [
     0.1047,
     0.1141
    ]
   },
   "gemma4": {
    "vgl": 0.1174,
    "model": 0.0497,
    "model_ci95": [
     0.0468,
     0.0527
    ],
    "diff": 0.0677,
    "diff_ci95": [
     0.0623,
     0.0724
    ]
   },
   "qwen38": {
    "vgl": 0.1174,
    "model": 0.0237,
    "model_ci95": [
     0.0217,
     0.0257
    ],
    "diff": 0.0936,
    "diff_ci95": [
     0.0889,
     0.0989
    ]
   },
   "gemma31": {
    "vgl": 0.1174,
    "model": 0.0611,
    "model_ci95": [
     0.0578,
     0.0642
    ],
    "diff": 0.0563,
    "diff_ci95": [
     0.0513,
     0.0613
    ]
   },
   "deepseek_full": {
    "vgl": 0.1174,
    "model": 0.0005,
    "model_ci95": [
     0.0001,
     0.0011
    ],
    "diff": 0.1168,
    "diff_ci95": [
     0.1123,
     0.1216
    ]
   },
   "qwen32": {
    "vgl": 0.1174,
    "model": 0.0197,
    "model_ci95": [
     0.0175,
     0.022
    ],
    "diff": 0.0976,
    "diff_ci95": [
     0.0922,
     0.1027
    ]
   }
  },
  "7": {
   "medgemma": {
    "vgl": 0.0966,
    "model": 0.014,
    "model_ci95": [
     0.0121,
     0.0161
    ],
    "diff": 0.0826,
    "diff_ci95": [
     0.0776,
     0.0881
    ]
   },
   "vgl_ci95": [
    0.0908,
    0.102
   ],
   "gemma": {
    "vgl": 0.0966,
    "model": 0.0625,
    "model_ci95": [
     0.0597,
     0.0656
    ],
    "diff": 0.0341,
    "diff_ci95": [
     0.0291,
     0.0394
    ]
   },
   "qwen": {
    "vgl": 0.0966,
    "model": 0.085,
    "model_ci95": [
     0.0813,
     0.0889
    ],
    "diff": 0.0115,
    "diff_ci95": [
     0.0063,
     0.0163
    ]
   },
   "deepseek": {
    "vgl": 0.0966,
    "model": 0.0103,
    "model_ci95": [
     0.0089,
     0.0118
    ],
    "diff": 0.0862,
    "diff_ci95": [
     0.081,
     0.0915
    ]
   },
   "glm": {
    "vgl": 0.0966,
    "model": 0.0501,
    "model_ci95": [
     0.0461,
     0.0543
    ],
    "diff": 0.0465,
    "diff_ci95": [
     0.0424,
     0.0504
    ]
   },
   "gemma4": {
    "vgl": 0.0966,
    "model": 0.081,
    "model_ci95": [
     0.077,
     0.0852
    ],
    "diff": 0.0155,
    "diff_ci95": [
     0.0111,
     0.0203
    ]
   },
   "qwen38": {
    "vgl": 0.0966,
    "model": 0.0699,
    "model_ci95": [
     0.0662,
     0.0733
    ],
    "diff": 0.0266,
    "diff_ci95": [
     0.0221,
     0.0316
    ]
   },
   "gemma31": {
    "vgl": 0.0966,
    "model": 0.0995,
    "model_ci95": [
     0.0958,
     0.1036
    ],
    "diff": -0.003,
    "diff_ci95": [
     -0.0065,
     0.0014
    ]
   },
   "deepseek_full": {
    "vgl": 0.0966,
    "model": 0.0281,
    "model_ci95": [
     0.0251,
     0.0308
    ],
    "diff": 0.0684,
    "diff_ci95": [
     0.0637,
     0.0732
    ]
   },
   "qwen32": {
    "vgl": 0.0966,
    "model": 0.0839,
    "model_ci95": [
     0.0799,
     0.0879
    ],
    "diff": 0.0127,
    "diff_ci95": [
     0.007,
     0.0181
    ]
   }
  },
  "8": {
   "medgemma": {
    "vgl": 0.0604,
    "model": 0.0065,
    "model_ci95": [
     0.0046,
     0.0084
    ],
    "diff": 0.0539,
    "diff_ci95": [
     0.0468,
     0.0604
    ]
   },
   "vgl_ci95": [
    0.0536,
    0.0668
   ],
   "gemma": {
    "vgl": 0.0604,
    "model": 0.0088,
    "model_ci95": [
     0.0064,
     0.0116
    ],
    "diff": 0.0516,
    "diff_ci95": [
     0.0452,
     0.058
    ]
   },
   "qwen": {
    "vgl": 0.0604,
    "model": 0.021,
    "model_ci95": [
     0.0174,
     0.0248
    ],
    "diff": 0.0394,
    "diff_ci95": [
     0.0324,
     0.0466
    ]
   },
   "deepseek": {
    "vgl": 0.0604,
    "model": 0.002,
    "model_ci95": [
     0.0008,
     0.0032
    ],
    "diff": 0.0584,
    "diff_ci95": [
     0.0522,
     0.0646
    ]
   },
   "glm": {
    "vgl": 0.0604,
    "model": 0.0135,
    "model_ci95": [
     0.0099,
     0.0173
    ],
    "diff": 0.0469,
    "diff_ci95": [
     0.04,
     0.054
    ]
   },
   "gemma4": {
    "vgl": 0.0604,
    "model": 0.03,
    "model_ci95": [
     0.0252,
     0.0351
    ],
    "diff": 0.0304,
    "diff_ci95": [
     0.0235,
     0.0378
    ]
   },
   "qwen38": {
    "vgl": 0.0604,
    "model": 0.0198,
    "model_ci95": [
     0.016,
     0.0238
    ],
    "diff": 0.0406,
    "diff_ci95": [
     0.034,
     0.0476
    ]
   },
   "gemma31": {
    "vgl": 0.0604,
    "model": 0.0392,
    "model_ci95": [
     0.034,
     0.0446
    ],
    "diff": 0.0212,
    "diff_ci95": [
     0.0144,
     0.0284
    ]
   },
   "deepseek_full": {
    "vgl": 0.0604,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.0604,
    "diff_ci95": [
     0.054,
     0.0664
    ]
   },
   "qwen32": {
    "vgl": 0.0604,
    "model": 0.0022,
    "model_ci95": [
     0.0008,
     0.0036
    ],
    "diff": 0.0582,
    "diff_ci95": [
     0.0514,
     0.0648
    ]
   }
  },
  "9": {
   "medgemma": {
    "vgl": 0.0484,
    "model": 0.0141,
    "model_ci95": [
     0.0109,
     0.0177
    ],
    "diff": 0.0343,
    "diff_ci95": [
     0.0281,
     0.0405
    ]
   },
   "vgl_ci95": [
    0.0426,
    0.0546
   ],
   "gemma": {
    "vgl": 0.0484,
    "model": 0.018,
    "model_ci95": [
     0.0146,
     0.0216
    ],
    "diff": 0.0304,
    "diff_ci95": [
     0.0238,
     0.0372
    ]
   },
   "qwen": {
    "vgl": 0.0484,
    "model": 0.038,
    "model_ci95": [
     0.0332,
     0.0436
    ],
    "diff": 0.0104,
    "diff_ci95": [
     0.0038,
     0.0178
    ]
   },
   "deepseek": {
    "vgl": 0.0484,
    "model": 0.0028,
    "model_ci95": [
     0.0015,
     0.0042
    ],
    "diff": 0.0456,
    "diff_ci95": [
     0.0395,
     0.052
    ]
   },
   "glm": {
    "vgl": 0.0484,
    "model": 0.0262,
    "model_ci95": [
     0.0217,
     0.0307
    ],
    "diff": 0.0222,
    "diff_ci95": [
     0.0155,
     0.0296
    ]
   },
   "gemma4": {
    "vgl": 0.0484,
    "model": 0.0453,
    "model_ci95": [
     0.0397,
     0.0509
    ],
    "diff": 0.0031,
    "diff_ci95": [
     -0.004,
     0.0102
    ]
   },
   "qwen38": {
    "vgl": 0.0484,
    "model": 0.0456,
    "model_ci95": [
     0.0402,
     0.0516
    ],
    "diff": 0.0028,
    "diff_ci95": [
     -0.0044,
     0.0096
    ]
   },
   "gemma31": {
    "vgl": 0.0484,
    "model": 0.0508,
    "model_ci95": [
     0.0448,
     0.0564
    ],
    "diff": -0.0024,
    "diff_ci95": [
     -0.0098,
     0.0052
    ]
   },
   "deepseek_full": {
    "vgl": 0.0484,
    "model": 0.0131,
    "model_ci95": [
     0.0098,
     0.0167
    ],
    "diff": 0.0353,
    "diff_ci95": [
     0.0294,
     0.0414
    ]
   },
   "qwen32": {
    "vgl": 0.0484,
    "model": 0.0452,
    "model_ci95": [
     0.0398,
     0.0506
    ],
    "diff": 0.0032,
    "diff_ci95": [
     -0.004,
     0.0104
    ]
   }
  },
  "10": {
   "medgemma": {
    "vgl": 0.2829,
    "model": 0.0011,
    "model_ci95": [
     0.0004,
     0.0018
    ],
    "diff": 0.2818,
    "diff_ci95": [
     0.2668,
     0.297
    ]
   },
   "vgl_ci95": [
    0.269,
    0.298
   ],
   "gemma": {
    "vgl": 0.2829,
    "model": 0.0058,
    "model_ci95": [
     0.0043,
     0.0073
    ],
    "diff": 0.2771,
    "diff_ci95": [
     0.2623,
     0.2919
    ]
   },
   "qwen": {
    "vgl": 0.2829,
    "model": 0.0032,
    "model_ci95": [
     0.0019,
     0.0046
    ],
    "diff": 0.2797,
    "diff_ci95": [
     0.2649,
     0.2938
    ]
   },
   "deepseek": {
    "vgl": 0.2829,
    "model": 0.0043,
    "model_ci95": [
     0.0031,
     0.0057
    ],
    "diff": 0.2785,
    "diff_ci95": [
     0.2622,
     0.2937
    ]
   },
   "glm": {
    "vgl": 0.2829,
    "model": 0.0041,
    "model_ci95": [
     0.0028,
     0.0054
    ],
    "diff": 0.2788,
    "diff_ci95": [
     0.2648,
     0.2947
    ]
   },
   "gemma4": {
    "vgl": 0.2829,
    "model": 0.0244,
    "model_ci95": [
     0.0207,
     0.028
    ],
    "diff": 0.2584,
    "diff_ci95": [
     0.2451,
     0.2741
    ]
   },
   "qwen38": {
    "vgl": 0.2829,
    "model": 0.0118,
    "model_ci95": [
     0.0093,
     0.0143
    ],
    "diff": 0.271,
    "diff_ci95": [
     0.256,
     0.2863
    ]
   },
   "gemma31": {
    "vgl": 0.2829,
    "model": 0.0231,
    "model_ci95": [
     0.0197,
     0.0266
    ],
    "diff": 0.2598,
    "diff_ci95": [
     0.245,
     0.274
    ]
   },
   "deepseek_full": {
    "vgl": 0.2829,
    "model": 0.0,
    "model_ci95": [
     0.0,
     0.0
    ],
    "diff": 0.2829,
    "diff_ci95": [
     0.2692,
     0.2971
    ]
   },
   "qwen32": {
    "vgl": 0.2829,
    "model": 0.0047,
    "model_ci95": [
     0.0034,
     0.0062
    ],
    "diff": 0.2781,
    "diff_ci95": [
     0.2645,
     0.2933
    ]
   }
  },
  "13": {
   "medgemma": {
    "vgl": 0.742,
    "model": 0.362,
    "model_ci95": [
     0.331,
     0.39
    ],
    "diff": 0.38,
    "diff_ci95": [
     0.347,
     0.414
    ]
   },
   "vgl_ci95": [
    0.716,
    0.768
   ],
   "gemma": {
    "vgl": 0.742,
    "model": 0.353,
    "model_ci95": [
     0.324,
     0.382
    ],
    "diff": 0.389,
    "diff_ci95": [
     0.352,
     0.426
    ]
   },
   "qwen": {
    "vgl": 0.742,
    "model": 0.35,
    "model_ci95": [
     0.321,
     0.381
    ],
    "diff": 0.392,
    "diff_ci95": [
     0.357,
     0.428
    ]
   },
   "deepseek": {
    "vgl": 0.742,
    "model": 0.063,
    "model_ci95": [
     0.049,
     0.079
    ],
    "diff": 0.679,
    "diff_ci95": [
     0.645,
     0.712
    ]
   },
   "glm": {
    "vgl": 0.742,
    "model": 0.422,
    "model_ci95": [
     0.393,
     0.452
    ],
    "diff": 0.32,
    "diff_ci95": [
     0.287,
     0.353
    ]
   },
   "gemma4": {
    "vgl": 0.742,
    "model": 0.398,
    "model_ci95": [
     0.368,
     0.429
    ],
    "diff": 0.344,
    "diff_ci95": [
     0.309,
     0.377
    ]
   },
   "qwen38": {
    "vgl": 0.742,
    "model": 0.456,
    "model_ci95": [
     0.425,
     0.489
    ],
    "diff": 0.286,
    "diff_ci95": [
     0.253,
     0.319
    ]
   },
   "gemma31": {
    "vgl": 0.742,
    "model": 0.472,
    "model_ci95": [
     0.439,
     0.504
    ],
    "diff": 0.27,
    "diff_ci95": [
     0.238,
     0.302
    ]
   },
   "deepseek_full": {
    "vgl": 0.742,
    "model": 0.295,
    "model_ci95": [
     0.266,
     0.323
    ],
    "diff": 0.447,
    "diff_ci95": [
     0.41,
     0.486
    ]
   },
   "qwen32": {
    "vgl": 0.742,
    "model": 0.402,
    "model_ci95": [
     0.371,
     0.431
    ],
    "diff": 0.34,
    "diff_ci95": [
     0.306,
     0.374
    ]
   }
  }
 }
}

==> anc/vlm_benchmark/benchmark_data.json <==
{
  "source_root": "research/codex_review/table4_reproduction_2026_10_01",
  "model_order": [
    "vgl",
    "medgemma",
    "gemma",
    "qwen",
    "deepseek",
    "glm",
    "gemma4",
    "qwen38",
    "gemma31",
    "deepseek_full",
    "qwen32"
  ],
  "model_labels": {
    "vgl": "VGL-stGen",
    "medgemma": "MedGemma-1.5-4B",
    "gemma": "Gemma3-4B",
    "qwen": "Qwen3-VL-8B",
    "deepseek": "DeepSeek-VL2-small",
    "glm": "GLM-4.6V-Flash",
    "gemma4": "Gemma4-12B",
    "qwen38": "Qwen3.8-27B",
    "gemma31": "Gemma4-31B",
    "deepseek_full": "DeepSeek-VL2",
    "qwen32": "Qwen3-VL-32B"
  },
  "tasks": {
    "1": {
      "label": "Genes → cell type",
      "metric": "BA",
      "cohort": "external"
    },
    "2": {
      "label": "Image + genes → cell type",
      "metric": "BA",
      "cohort": "external"
    },
    "3": {
      "label": "Image → cell type",
      "metric": "BA",
      "cohort": "external"
    },
    "4": {
      "label": "Image → tumour",
      "metric": "BA",
      "cohort": "external"
    },
    "5": {
      "label": "Image → tissue",
      "metric": "F1m",
      "cohort": "external"
    },
    "6": {
      "label": "Image → genes",
      "metric": "F1g",
      "cohort": "external"
    },
    "7": {
      "label": "Cell type → genes",
      "metric": "F1g",
      "cohort": "external"
    },
    "8": {
      "label": "Image + partial genes → genes",
      "metric": "F1g",
      "cohort": "external"
    },
    "9": {
      "label": "Cell type + partial genes → genes",
      "metric": "F1g",
      "cohort": "external"
    },
    "10": {
      "label": "Image → very-high genes",
      "metric": "F1g",
      "cohort": "internal"
    },
    "11": {
      "label": "Image + levels → levels",
      "metric": "F1p",
      "cohort": "internal"
    },
    "12": {
      "label": "Cell type + levels → levels",
      "metric": "F1p",
      "cohort": "internal"
    },
    "13": {
      "label": "Levels → cell type",
      "metric": "Acc",
      "cohort": "internal"
    }
  },
  "canonical": {
    "vgl": {
      "1": {
        "score": 0.6293,
        "display": "0.6293",
        "source_score": 0.6292934582716821,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.6023,
        "macro_f1_display": "0.6023",
        "source_macro_f1": 0.6022836495370569
      },
      "2": {
        "score": 0.5394,
        "display": "0.5394",
        "source_score": 0.5393534579444818,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.2012,
        "display": "0.2012",
        "source_score": 0.20121029083126252,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.7524,
        "display": "0.7524",
        "source_score": 0.7524,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.7526,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.2801,
        "display": "0.2801",
        "source_score": 0.2801424029364846,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.12,
        "raw_display": "0.1200",
        "source_raw_score": 0.11997222483651176,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.1173,
        "display": "0.1173",
        "source_score": 0.1173,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0965,
        "display": "0.0965",
        "source_score": 0.0965,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0604,
        "display": "0.0604",
        "source_score": 0.0604,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0484,
        "display": "0.0484",
        "source_score": 0.0484,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.2828,
        "display": "0.2828",
        "source_score": 0.2828,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.6596,
        "display": "0.6596",
        "source_score": 0.65956,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.6858,
        "display": "0.6858",
        "source_score": 0.68576,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.742,
        "display": "0.7420",
        "source_score": 0.742,
        "metric": "Acc",
        "n": 1000
      }
    },
    "medgemma": {
      "1": {
        "score": 0.1836,
        "display": "0.1836",
        "source_score": 0.18360745523765762,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.1576,
        "macro_f1_display": "0.1576",
        "source_macro_f1": 0.1576449046781741
      },
      "2": {
        "score": 0.207,
        "display": "0.2070",
        "source_score": 0.2069609369421647,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.1105,
        "display": "0.1105",
        "source_score": 0.11052581938248156,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.5954,
        "display": "0.5954",
        "source_score": 0.5954,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.5954,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1711,
        "display": "0.1711",
        "source_score": 0.1711060662387236,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.0911,
        "raw_display": "0.0911",
        "source_raw_score": 0.09105821577445498,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0005,
        "display": "0.0005",
        "source_score": 0.0005,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0003,
        "display": "0.0003",
        "source_score": 0.0003,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.5733,
        "display": "0.5733",
        "source_score": 0.57328,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.554,
        "display": "0.5540",
        "source_score": 0.554,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma": {
      "1": {
        "score": 0.2254,
        "display": "0.2254",
        "source_score": 0.22541749411132306,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.1738,
        "macro_f1_display": "0.1738",
        "source_macro_f1": 0.17384815233406714
      },
      "2": {
        "score": 0.1853,
        "display": "0.1853",
        "source_score": 0.18525641618726396,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.125,
        "display": "0.1250",
        "source_score": 0.12504692453624036,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.6637,
        "display": "0.6637",
        "source_score": 0.6637,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.6638,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1347,
        "display": "0.1347",
        "source_score": 0.134651677085267,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1334,
        "raw_display": "0.1334",
        "source_raw_score": 0.13338162638276524,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0088,
        "display": "0.0088",
        "source_score": 0.0088,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0345,
        "display": "0.0345",
        "source_score": 0.0345,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0108,
        "display": "0.0108",
        "source_score": 0.0108,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0058,
        "display": "0.0058",
        "source_score": 0.0058,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.5072,
        "display": "0.5072",
        "source_score": 0.50716,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.4996,
        "display": "0.4996",
        "source_score": 0.4996,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.35,
        "display": "0.3500",
        "source_score": 0.35,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen": {
      "1": {
        "score": 0.4662,
        "display": "0.4662",
        "source_score": 0.4661936341697319,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.3148,
        "macro_f1_display": "0.3148",
        "source_macro_f1": 0.31480124580303226
      },
      "2": {
        "score": 0.4572,
        "display": "0.4572",
        "source_score": 0.45716324378332235,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.0995,
        "display": "0.0995",
        "source_score": 0.09951600539152429,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.5182,
        "display": "0.5182",
        "source_score": 0.5182,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.5181,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.163,
        "display": "0.1630",
        "source_score": 0.1630301944688706,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1102,
        "raw_display": "0.1102",
        "source_raw_score": 0.1102347214362292,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0864,
        "display": "0.0864",
        "source_score": 0.0864,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.021,
        "display": "0.0210",
        "source_score": 0.021,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.038,
        "display": "0.0380",
        "source_score": 0.038,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0032,
        "display": "0.0032",
        "source_score": 0.0032,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.1634,
        "display": "0.1634",
        "source_score": 0.16344,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.2372,
        "display": "0.2372",
        "source_score": 0.23724,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.35,
        "display": "0.3500",
        "source_score": 0.35,
        "metric": "Acc",
        "n": 1000
      }
    },
    "deepseek": {
      "1": {
        "score": 0.1314,
        "display": "0.1314",
        "source_score": 0.13142699686735554,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.114,
        "macro_f1_display": "0.1140",
        "source_macro_f1": 0.11400678740236263
      },
      "2": {
        "score": 0.138,
        "display": "0.1380",
        "source_score": 0.13802491699371597,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.11,
        "display": "0.1100",
        "source_score": 0.11004521700703122,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.5351,
        "display": "0.5351",
        "source_score": 0.5351,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.5351,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1321,
        "display": "0.1321",
        "source_score": 0.13207083636893882,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.0649,
        "raw_display": "0.0649",
        "source_raw_score": 0.06489885573172753,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.008,
        "display": "0.0080",
        "source_score": 0.008,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0026,
        "display": "0.0026",
        "source_score": 0.0026,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0042,
        "display": "0.0042",
        "source_score": 0.0042,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.16,
        "display": "0.1600",
        "source_score": 0.16,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.2165,
        "display": "0.2165",
        "source_score": 0.21652,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.063,
        "display": "0.0630",
        "source_score": 0.063,
        "metric": "Acc",
        "n": 1000
      }
    },
    "glm": {
      "1": {
        "score": 0.3444,
        "display": "0.3444",
        "source_score": 0.344441392096605,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.2775,
        "macro_f1_display": "0.2775",
        "source_macro_f1": 0.2774690644357035
      },
      "2": {
        "score": 0.316,
        "display": "0.3160",
        "source_score": 0.3159693790758162,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.1008,
        "display": "0.1008",
        "source_score": 0.10075856579317195,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.5808,
        "display": "0.5808",
        "source_score": 0.5808,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.5807,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1733,
        "display": "0.1733",
        "source_score": 0.17325318494101236,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1411,
        "raw_display": "0.1411",
        "source_raw_score": 0.14111290426001113,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0044,
        "display": "0.0044",
        "source_score": 0.0044,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0397,
        "display": "0.0397",
        "source_score": 0.0397,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.014,
        "display": "0.0140",
        "source_score": 0.014,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0237,
        "display": "0.0237",
        "source_score": 0.0237,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.003,
        "display": "0.0030",
        "source_score": 0.003,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.3662,
        "display": "0.3662",
        "source_score": 0.3662,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.3627,
        "display": "0.3627",
        "source_score": 0.36272,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.426,
        "display": "0.4260",
        "source_score": 0.426,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma4": {
      "1": {
        "score": 0.4023,
        "display": "0.4023",
        "source_score": 0.40229031039722574,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.3684,
        "macro_f1_display": "0.3684",
        "source_macro_f1": 0.36841358258562545
      },
      "2": {
        "score": 0.4071,
        "display": "0.4071",
        "source_score": 0.4070554021017276,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.144,
        "display": "0.1440",
        "source_score": 0.14402263669504264,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.6986,
        "display": "0.6986",
        "source_score": 0.6986,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.6988,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1763,
        "display": "0.1763",
        "source_score": 0.17625729146111338,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1651,
        "raw_display": "0.1651",
        "source_raw_score": 0.16511751189986995,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0248,
        "display": "0.0248",
        "source_score": 0.0248,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0791,
        "display": "0.0791",
        "source_score": 0.0791,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.014,
        "display": "0.0140",
        "source_score": 0.014,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0463,
        "display": "0.0463",
        "source_score": 0.0463,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0071,
        "display": "0.0071",
        "source_score": 0.0071,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.2692,
        "display": "0.2692",
        "source_score": 0.26924,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.2077,
        "display": "0.2077",
        "source_score": 0.20768,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.396,
        "display": "0.3960",
        "source_score": 0.396,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen38": {
      "1": {
        "score": 0.3414,
        "display": "0.3414",
        "source_score": 0.34136960456573195,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.2703,
        "macro_f1_display": "0.2703",
        "source_macro_f1": 0.27033489878321176
      },
      "2": {
        "score": 0.3302,
        "display": "0.3302",
        "source_score": 0.33021159484117374,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.1265,
        "display": "0.1265",
        "source_score": 0.12650680256060992,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.6974,
        "display": "0.6974",
        "source_score": 0.6974,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.6975,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.2613,
        "display": "0.2613",
        "source_score": 0.2613101157169227,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1947,
        "raw_display": "0.1947",
        "source_raw_score": 0.19465511804063668,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0269,
        "display": "0.0269",
        "source_score": 0.0269,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0699,
        "display": "0.0699",
        "source_score": 0.0699,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0209,
        "display": "0.0209",
        "source_score": 0.0209,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0178,
        "display": "0.0178",
        "source_score": 0.0178,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0131,
        "display": "0.0131",
        "source_score": 0.0131,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.613,
        "display": "0.6130",
        "source_score": 0.613,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.5621,
        "display": "0.5621",
        "source_score": 0.56212,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.456,
        "display": "0.4560",
        "source_score": 0.456,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma31": {
      "1": {
        "score": 0.5035,
        "display": "0.5035",
        "source_score": 0.5034706837791393,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.487,
        "macro_f1_display": "0.4870",
        "source_macro_f1": 0.48696015220523253
      },
      "2": {
        "score": 0.4634,
        "display": "0.4634",
        "source_score": 0.46342801387041727,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.1652,
        "display": "0.1652",
        "source_score": 0.1651823346812226,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.6719,
        "display": "0.6719",
        "source_score": 0.6719,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.672,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1958,
        "display": "0.1958",
        "source_score": 0.19576089315006395,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1887,
        "raw_display": "0.1887",
        "source_raw_score": 0.18867921511868074,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0556,
        "display": "0.0556",
        "source_score": 0.0556,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.1003,
        "display": "0.1003",
        "source_score": 0.1003,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0382,
        "display": "0.0382",
        "source_score": 0.0382,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0502,
        "display": "0.0502",
        "source_score": 0.0502,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0229,
        "display": "0.0229",
        "source_score": 0.0229,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.4931,
        "display": "0.4931",
        "source_score": 0.49308,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.5108,
        "display": "0.5108",
        "source_score": 0.5108,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.462,
        "display": "0.4620",
        "source_score": 0.462,
        "metric": "Acc",
        "n": 1000
      }
    },
    "deepseek_full": {
      "1": {
        "score": 0.151,
        "display": "0.1510",
        "source_score": 0.15096427555619,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.1035,
        "macro_f1_display": "0.1035",
        "source_macro_f1": 0.1035048521355944
      },
      "2": {
        "score": 0.1595,
        "display": "0.1595",
        "source_score": 0.15950822959867192,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.1103,
        "display": "0.1103",
        "source_score": 0.11030156631929966,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.5983,
        "display": "0.5983",
        "source_score": 0.5983,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.5983,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1563,
        "display": "0.1563",
        "source_score": 0.1562707703663078,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.0554,
        "raw_display": "0.0554",
        "source_raw_score": 0.05538779560860718,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0005,
        "display": "0.0005",
        "source_score": 0.0005,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0282,
        "display": "0.0282",
        "source_score": 0.0282,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0105,
        "display": "0.0105",
        "source_score": 0.0105,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.1043,
        "display": "0.1043",
        "source_score": 0.10432,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.1127,
        "display": "0.1127",
        "source_score": 0.11268,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.295,
        "display": "0.2950",
        "source_score": 0.295,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen32": {
      "1": {
        "score": 0.4822,
        "display": "0.4822",
        "source_score": 0.48215609548499483,
        "metric": "BA",
        "n": 224210,
        "macro_f1": 0.3688,
        "macro_f1_display": "0.3688",
        "source_macro_f1": 0.36880867740045137
      },
      "2": {
        "score": 0.4739,
        "display": "0.4739",
        "source_score": 0.4739499001691215,
        "metric": "BA",
        "n": 224210
      },
      "3": {
        "score": 0.111,
        "display": "0.1110",
        "source_score": 0.11099327545463832,
        "metric": "BA",
        "n": 224210
      },
      "4": {
        "score": 0.6742,
        "display": "0.6742",
        "source_score": 0.6742,
        "metric": "BA",
        "n": 357692,
        "n_slides": 452,
        "observed_balanced": 0.6744,
        "score_definition": "slide-bootstrap mean"
      },
      "5": {
        "score": 0.1953,
        "display": "0.1953",
        "source_score": 0.19531016341628013,
        "metric": "F1m",
        "n": 30719,
        "raw_score": 0.1625,
        "raw_display": "0.1625",
        "source_raw_score": 0.16249501151592585,
        "score_definition": "pooled-prior-corrected macro-F1"
      },
      "6": {
        "score": 0.0197,
        "display": "0.0197",
        "source_score": 0.0197,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0839,
        "display": "0.0839",
        "source_score": 0.0839,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0022,
        "display": "0.0022",
        "source_score": 0.0022,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0452,
        "display": "0.0452",
        "source_score": 0.0452,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0047,
        "display": "0.0047",
        "source_score": 0.0047,
        "metric": "F1g",
        "n": 1000
      },
      "11": {
        "score": 0.4315,
        "display": "0.4315",
        "source_score": 0.43148,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "12": {
        "score": 0.379,
        "display": "0.3790",
        "source_score": 0.37904,
        "metric": "F1p",
        "n": 1000,
        "slots": 25000
      },
      "13": {
        "score": 0.402,
        "display": "0.4020",
        "source_score": 0.402,
        "metric": "Acc",
        "n": 1000
      }
    }
  },
  "forced": {
    "vgl": {
      "6": {
        "score": 0.1173,
        "display": "0.1173",
        "source_score": 0.1173,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0965,
        "display": "0.0965",
        "source_score": 0.0965,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0604,
        "display": "0.0604",
        "source_score": 0.0604,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0484,
        "display": "0.0484",
        "source_score": 0.0484,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.2828,
        "display": "0.2828",
        "source_score": 0.2828,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.742,
        "display": "0.7420",
        "source_score": 0.742,
        "metric": "Acc",
        "n": 1000
      }
    },
    "medgemma": {
      "6": {
        "score": 0.0005,
        "display": "0.0005",
        "source_score": 0.0005,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.014,
        "display": "0.0140",
        "source_score": 0.014,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0065,
        "display": "0.0065",
        "source_score": 0.0065,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0141,
        "display": "0.0141",
        "source_score": 0.0141,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0011,
        "display": "0.0011",
        "source_score": 0.0011,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.362,
        "display": "0.3620",
        "source_score": 0.362,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma": {
      "6": {
        "score": 0.0186,
        "display": "0.0186",
        "source_score": 0.0186,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0625,
        "display": "0.0625",
        "source_score": 0.0625,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0088,
        "display": "0.0088",
        "source_score": 0.0088,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.018,
        "display": "0.0180",
        "source_score": 0.018,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0057,
        "display": "0.0057",
        "source_score": 0.0057,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.353,
        "display": "0.3530",
        "source_score": 0.353,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen": {
      "6": {
        "score": 0.0024,
        "display": "0.0024",
        "source_score": 0.0024,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.085,
        "display": "0.0850",
        "source_score": 0.085,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.021,
        "display": "0.0210",
        "source_score": 0.021,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.038,
        "display": "0.0380",
        "source_score": 0.038,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0032,
        "display": "0.0032",
        "source_score": 0.0032,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.35,
        "display": "0.3500",
        "source_score": 0.35,
        "metric": "Acc",
        "n": 1000
      }
    },
    "deepseek": {
      "6": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0103,
        "display": "0.0103",
        "source_score": 0.0103,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.002,
        "display": "0.0020",
        "source_score": 0.002,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0028,
        "display": "0.0028",
        "source_score": 0.0028,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0043,
        "display": "0.0043",
        "source_score": 0.0043,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.063,
        "display": "0.0630",
        "source_score": 0.063,
        "metric": "Acc",
        "n": 1000
      }
    },
    "glm": {
      "6": {
        "score": 0.0082,
        "display": "0.0082",
        "source_score": 0.0082,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0501,
        "display": "0.0501",
        "source_score": 0.0501,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0135,
        "display": "0.0135",
        "source_score": 0.0135,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0262,
        "display": "0.0262",
        "source_score": 0.0262,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.004,
        "display": "0.0040",
        "source_score": 0.004,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.422,
        "display": "0.4220",
        "source_score": 0.422,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma4": {
      "6": {
        "score": 0.0497,
        "display": "0.0497",
        "source_score": 0.0497,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.081,
        "display": "0.0810",
        "source_score": 0.081,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.03,
        "display": "0.0300",
        "source_score": 0.03,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0453,
        "display": "0.0453",
        "source_score": 0.0453,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0244,
        "display": "0.0244",
        "source_score": 0.0244,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.398,
        "display": "0.3980",
        "source_score": 0.398,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen38": {
      "6": {
        "score": 0.0237,
        "display": "0.0237",
        "source_score": 0.0237,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0699,
        "display": "0.0699",
        "source_score": 0.0699,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0198,
        "display": "0.0198",
        "source_score": 0.0198,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0456,
        "display": "0.0456",
        "source_score": 0.0456,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0118,
        "display": "0.0118",
        "source_score": 0.0118,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.456,
        "display": "0.4560",
        "source_score": 0.456,
        "metric": "Acc",
        "n": 1000
      }
    },
    "gemma31": {
      "6": {
        "score": 0.0611,
        "display": "0.0611",
        "source_score": 0.0611,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0995,
        "display": "0.0995",
        "source_score": 0.0995,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0392,
        "display": "0.0392",
        "source_score": 0.0392,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0508,
        "display": "0.0508",
        "source_score": 0.0508,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.023,
        "display": "0.0230",
        "source_score": 0.023,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.472,
        "display": "0.4720",
        "source_score": 0.472,
        "metric": "Acc",
        "n": 1000
      }
    },
    "deepseek_full": {
      "6": {
        "score": 0.0005,
        "display": "0.0005",
        "source_score": 0.0005,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0281,
        "display": "0.0281",
        "source_score": 0.0281,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0131,
        "display": "0.0131",
        "source_score": 0.0131,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0,
        "display": "0.0000",
        "source_score": 0.0,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.295,
        "display": "0.2950",
        "source_score": 0.295,
        "metric": "Acc",
        "n": 1000
      }
    },
    "qwen32": {
      "6": {
        "score": 0.0197,
        "display": "0.0197",
        "source_score": 0.0197,
        "metric": "F1g",
        "n": 1000
      },
      "7": {
        "score": 0.0839,
        "display": "0.0839",
        "source_score": 0.0839,
        "metric": "F1g",
        "n": 1000
      },
      "8": {
        "score": 0.0022,
        "display": "0.0022",
        "source_score": 0.0022,
        "metric": "F1g",
        "n": 1000
      },
      "9": {
        "score": 0.0452,
        "display": "0.0452",
        "source_score": 0.0452,
        "metric": "F1g",
        "n": 1000
      },
      "10": {
        "score": 0.0047,
        "display": "0.0047",
        "source_score": 0.0047,
        "metric": "F1g",
        "n": 1000
      },
      "13": {
        "score": 0.402,
        "display": "0.4020",
        "source_score": 0.402,
        "metric": "Acc",
        "n": 1000
      }
    }
  },
  "bootstrap": {
    "canonical": {
      "B": 1000,
      "seed": 0,
      "tasks": {
        "1": {
          "medgemma": {
            "vgl": 0.6293,
            "model": 0.1836,
            "model_ci95": [
              0.1829,
              0.1843
            ],
            "diff": 0.4457,
            "diff_ci95": [
              0.4409,
              0.4504
            ]
          },
          "vgl_ci95": [
            0.6247,
            0.6344
          ],
          "gemma": {
            "vgl": 0.6293,
            "model": 0.2254,
            "model_ci95": [
              0.2233,
              0.2279
            ],
            "diff": 0.4039,
            "diff_ci95": [
              0.3989,
              0.4092
            ]
          },
          "qwen": {
            "vgl": 0.6293,
            "model": 0.4662,
            "model_ci95": [
              0.4628,
              0.4694
            ],
            "diff": 0.1631,
            "diff_ci95": [
              0.1582,
              0.1679
            ]
          },
          "deepseek": {
            "vgl": 0.6293,
            "model": 0.1314,
            "model_ci95": [
              0.1299,
              0.133
            ],
            "diff": 0.4979,
            "diff_ci95": [
              0.4932,
              0.5026
            ]
          },
          "glm": {
            "vgl": 0.6293,
            "model": 0.3444,
            "model_ci95": [
              0.3417,
              0.3471
            ],
            "diff": 0.2849,
            "diff_ci95": [
              0.2798,
              0.2899
            ]
          },
          "gemma4": {
            "vgl": 0.6293,
            "model": 0.4023,
            "model_ci95": [
              0.3988,
              0.406
            ],
            "diff": 0.227,
            "diff_ci95": [
              0.2219,
              0.2323
            ]
          },
          "qwen38": {
            "vgl": 0.6293,
            "model": 0.3414,
            "model_ci95": [
              0.3389,
              0.3439
            ],
            "diff": 0.2879,
            "diff_ci95": [
              0.2829,
              0.2927
            ]
          },
          "gemma31": {
            "vgl": 0.6293,
            "model": 0.5035,
            "model_ci95": [
              0.4993,
              0.5074
            ],
            "diff": 0.1258,
            "diff_ci95": [
              0.1204,
              0.1309
            ]
          },
          "deepseek_full": {
            "vgl": 0.6293,
            "model": 0.151,
            "model_ci95": [
              0.1502,
              0.1517
            ],
            "diff": 0.4783,
            "diff_ci95": [
              0.4739,
              0.4829
            ]
          },
          "qwen32": {
            "vgl": 0.6293,
            "model": 0.4822,
            "model_ci95": [
              0.478,
              0.4863
            ],
            "diff": 0.1471,
            "diff_ci95": [
              0.1421,
              0.1524
            ]
          }
        },
        "2": {
          "medgemma": {
            "vgl": 0.5394,
            "model": 0.207,
            "model_ci95": [
              0.2055,
              0.2086
            ],
            "diff": 0.3324,
            "diff_ci95": [
              0.3271,
              0.3375
            ]
          },
          "vgl_ci95": [
            0.534,
            0.5445
          ],
          "gemma": {
            "vgl": 0.5394,
            "model": 0.1853,
            "model_ci95": [
              0.1821,
              0.1889
            ],
            "diff": 0.3541,
            "diff_ci95": [
              0.3476,
              0.3597
            ]
          },
          "qwen": {
            "vgl": 0.5394,
            "model": 0.4572,
            "model_ci95": [
              0.4536,
              0.4608
            ],
            "diff": 0.0822,
            "diff_ci95": [
              0.0766,
              0.0874
            ]
          },
          "deepseek": {
            "vgl": 0.5394,
            "model": 0.138,
            "model_ci95": [
              0.1364,
              0.1397
            ],
            "diff": 0.4013,
            "diff_ci95": [
              0.3956,
              0.4066
            ]
          },
          "glm": {
            "vgl": 0.5394,
            "model": 0.316,
            "model_ci95": [
              0.3137,
              0.3187
            ],
            "diff": 0.2234,
            "diff_ci95": [
              0.2183,
              0.2284
            ]
          },
          "gemma4": {
            "vgl": 0.5394,
            "model": 0.4071,
            "model_ci95": [
              0.4035,
              0.4106
            ],
            "diff": 0.1323,
            "diff_ci95": [
              0.1267,
              0.1376
            ]
          },
          "qwen38": {
            "vgl": 0.5394,
            "model": 0.3302,
            "model_ci95": [
              0.3269,
              0.3335
            ],
            "diff": 0.2091,
            "diff_ci95": [
              0.2035,
              0.2147
            ]
          },
          "gemma31": {
            "vgl": 0.5394,
            "model": 0.4634,
            "model_ci95": [
              0.4592,
              0.4683
            ],
            "diff": 0.0759,
            "diff_ci95": [
              0.0703,
              0.082
            ]
          },
          "deepseek_full": {
            "vgl": 0.5394,
            "model": 0.1595,
            "model_ci95": [
              0.1585,
              0.1605
            ],
            "diff": 0.3798,
            "diff_ci95": [
              0.3748,
              0.3849
            ]
          },
          "qwen32": {
            "vgl": 0.5394,
            "model": 0.4739,
            "model_ci95": [
              0.4699,
              0.4781
            ],
            "diff": 0.0654,
            "diff_ci95": [
              0.0598,
              0.0709
            ]
          }
        },
        "3": {
          "medgemma": {
            "vgl": 0.2012,
            "model": 0.1105,
            "model_ci95": [
              0.1094,
              0.1118
            ],
            "diff": 0.0907,
            "diff_ci95": [
              0.089,
              0.0924
            ]
          },
          "vgl_ci95": [
            0.2001,
            0.2023
          ],
          "gemma": {
            "vgl": 0.2012,
            "model": 0.125,
            "model_ci95": [
              0.1205,
              0.1296
            ],
            "diff": 0.0762,
            "diff_ci95": [
              0.0712,
              0.0808
            ]
          },
          "qwen": {
            "vgl": 0.2012,
            "model": 0.0995,
            "model_ci95": [
              0.0967,
              0.1025
            ],
            "diff": 0.1017,
            "diff_ci95": [
              0.0985,
              0.1048
            ]
          },
          "deepseek": {
            "vgl": 0.2012,
            "model": 0.11,
            "model_ci95": [
              0.1097,
              0.1104
            ],
            "diff": 0.0912,
            "diff_ci95": [
              0.0899,
              0.0924
            ]
          },
          "glm": {
            "vgl": 0.2012,
            "model": 0.1008,
            "model_ci95": [
              0.0995,
              0.1024
            ],
            "diff": 0.1005,
            "diff_ci95": [
              0.0986,
              0.1021
            ]
          },
          "gemma4": {
            "vgl": 0.2012,
            "model": 0.144,
            "model_ci95": [
              0.1431,
              0.1449
            ],
            "diff": 0.0572,
            "diff_ci95": [
              0.0559,
              0.0585
            ]
          },
          "qwen38": {
            "vgl": 0.2012,
            "model": 0.1265,
            "model_ci95": [
              0.1245,
              0.1286
            ],
            "diff": 0.0747,
            "diff_ci95": [
              0.0724,
              0.0769
            ]
          },
          "gemma31": {
            "vgl": 0.2012,
            "model": 0.1652,
            "model_ci95": [
              0.1627,
              0.168
            ],
            "diff": 0.036,
            "diff_ci95": [
              0.0332,
              0.0386
            ]
          },
          "deepseek_full": {
            "vgl": 0.2012,
            "model": 0.1103,
            "model_ci95": [
              0.1097,
              0.1112
            ],
            "diff": 0.0909,
            "diff_ci95": [
              0.0895,
              0.0923
            ]
          },
          "qwen32": {
            "vgl": 0.2012,
            "model": 0.111,
            "model_ci95": [
              0.1099,
              0.1124
            ],
            "diff": 0.0902,
            "diff_ci95": [
              0.0885,
              0.0917
            ]
          }
        },
        "4": {
          "medgemma": {
            "vgl": 0.7526,
            "model": 0.5954,
            "model_ci95": [
              0.5908,
              0.6003
            ],
            "diff": 0.1572,
            "diff_ci95": [
              0.15,
              0.1642
            ]
          },
          "vgl_ci95": [
            0.7442,
            0.7605
          ],
          "gemma": {
            "vgl": 0.7526,
            "model": 0.6638,
            "model_ci95": [
              0.6583,
              0.6696
            ],
            "diff": 0.0888,
            "diff_ci95": [
              0.0823,
              0.0947
            ]
          },
          "qwen": {
            "vgl": 0.7526,
            "model": 0.5181,
            "model_ci95": [
              0.5153,
              0.5207
            ],
            "diff": 0.2345,
            "diff_ci95": [
              0.2272,
              0.2418
            ]
          },
          "deepseek": {
            "vgl": 0.7526,
            "model": 0.5351,
            "model_ci95": [
              0.5315,
              0.5388
            ],
            "diff": 0.2175,
            "diff_ci95": [
              0.2097,
              0.2249
            ]
          },
          "glm": {
            "vgl": 0.7526,
            "model": 0.5807,
            "model_ci95": [
              0.5752,
              0.5865
            ],
            "diff": 0.1719,
            "diff_ci95": [
              0.1656,
              0.1782
            ]
          },
          "gemma4": {
            "vgl": 0.7526,
            "model": 0.6988,
            "model_ci95": [
              0.6903,
              0.7071
            ],
            "diff": 0.0538,
            "diff_ci95": [
              0.0491,
              0.0587
            ]
          },
          "qwen38": {
            "vgl": 0.7526,
            "model": 0.6975,
            "model_ci95": [
              0.6896,
              0.7065
            ],
            "diff": 0.0551,
            "diff_ci95": [
              0.0505,
              0.06
            ]
          },
          "gemma31": {
            "vgl": 0.7526,
            "model": 0.672,
            "model_ci95": [
              0.6642,
              0.6798
            ],
            "diff": 0.0806,
            "diff_ci95": [
              0.0745,
              0.0864
            ]
          },
          "deepseek_full": {
            "vgl": 0.7526,
            "model": 0.5983,
            "model_ci95": [
              0.5929,
              0.6034
            ],
            "diff": 0.1543,
            "diff_ci95": [
              0.1462,
              0.1628
            ]
          },
          "qwen32": {
            "vgl": 0.7526,
            "model": 0.6744,
            "model_ci95": [
              0.6671,
              0.6814
            ],
            "diff": 0.0782,
            "diff_ci95": [
              0.0728,
              0.0841
            ]
          }
        },
        "5": {
          "medgemma": {
            "vgl": 0.2801,
            "model": 0.1711,
            "model_ci95": [
              0.1671,
              0.175
            ],
            "diff": 0.109,
            "diff_ci95": [
              0.1036,
              0.115
            ]
          },
          "vgl_ci95": [
            0.2755,
            0.2849
          ],
          "gemma": {
            "vgl": 0.2801,
            "model": 0.1347,
            "model_ci95": [
              0.1315,
              0.1378
            ],
            "diff": 0.1455,
            "diff_ci95": [
              0.1397,
              0.1509
            ]
          },
          "qwen": {
            "vgl": 0.2801,
            "model": 0.163,
            "model_ci95": [
              0.1584,
              0.167
            ],
            "diff": 0.1171,
            "diff_ci95": [
              0.1115,
              0.1232
            ]
          },
          "deepseek": {
            "vgl": 0.2801,
            "model": 0.1321,
            "model_ci95": [
              0.1288,
              0.1352
            ],
            "diff": 0.1481,
            "diff_ci95": [
              0.1431,
              0.1532
            ]
          },
          "glm": {
            "vgl": 0.2801,
            "model": 0.1733,
            "model_ci95": [
              0.1694,
              0.1772
            ],
            "diff": 0.1069,
            "diff_ci95": [
              0.1012,
              0.1123
            ]
          },
          "gemma4": {
            "vgl": 0.2801,
            "model": 0.1763,
            "model_ci95": [
              0.173,
              0.1804
            ],
            "diff": 0.1039,
            "diff_ci95": [
              0.0988,
              0.1085
            ]
          },
          "qwen38": {
            "vgl": 0.2801,
            "model": 0.2613,
            "model_ci95": [
              0.2569,
              0.2662
            ],
            "diff": 0.0188,
            "diff_ci95": [
              0.0133,
              0.0238
            ]
          },
          "gemma31": {
            "vgl": 0.2801,
            "model": 0.1958,
            "model_ci95": [
              0.1916,
              0.1999
            ],
            "diff": 0.0844,
            "diff_ci95": [
              0.0794,
              0.0897
            ]
          },
          "deepseek_full": {
            "vgl": 0.2801,
            "model": 0.1563,
            "model_ci95": [
              0.1528,
              0.1601
            ],
            "diff": 0.1239,
            "diff_ci95": [
              0.118,
              0.1301
            ]
          },
          "qwen32": {
            "vgl": 0.2801,
            "model": 0.1953,
            "model_ci95": [
              0.1914,
              0.1995
            ],
            "diff": 0.0848,
            "diff_ci95": [
              0.0793,
              0.0897
            ]
          }
        },
        "6": {
          "medgemma": {
            "vgl": 0.1174,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.1174,
            "diff_ci95": [
              0.1129,
              0.1222
            ]
          },
          "vgl_ci95": [
            0.1127,
            0.1222
          ],
          "gemma": {
            "vgl": 0.1174,
            "model": 0.0088,
            "model_ci95": [
              0.0075,
              0.0102
            ],
            "diff": 0.1086,
            "diff_ci95": [
              0.1039,
              0.1133
            ]
          },
          "qwen": {
            "vgl": 0.1174,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.1174,
            "diff_ci95": [
              0.1125,
              0.1222
            ]
          },
          "deepseek": {
            "vgl": 0.1174,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.1174,
            "diff_ci95": [
              0.1127,
              0.1221
            ]
          },
          "glm": {
            "vgl": 0.1174,
            "model": 0.0044,
            "model_ci95": [
              0.0034,
              0.0055
            ],
            "diff": 0.113,
            "diff_ci95": [
              0.1082,
              0.1177
            ]
          },
          "gemma4": {
            "vgl": 0.1174,
            "model": 0.0247,
            "model_ci95": [
              0.0222,
              0.0273
            ],
            "diff": 0.0926,
            "diff_ci95": [
              0.0878,
              0.0974
            ]
          },
          "qwen38": {
            "vgl": 0.1174,
            "model": 0.0269,
            "model_ci95": [
              0.0248,
              0.0289
            ],
            "diff": 0.0905,
            "diff_ci95": [
              0.0852,
              0.0955
            ]
          },
          "gemma31": {
            "vgl": 0.1174,
            "model": 0.0556,
            "model_ci95": [
              0.0524,
              0.0587
            ],
            "diff": 0.0617,
            "diff_ci95": [
              0.0568,
              0.0665
            ]
          },
          "deepseek_full": {
            "vgl": 0.1174,
            "model": 0.0005,
            "model_ci95": [
              0.0001,
              0.0011
            ],
            "diff": 0.1168,
            "diff_ci95": [
              0.1124,
              0.1218
            ]
          },
          "qwen32": {
            "vgl": 0.1174,
            "model": 0.0197,
            "model_ci95": [
              0.0176,
              0.0218
            ],
            "diff": 0.0976,
            "diff_ci95": [
              0.0925,
              0.1027
            ]
          }
        },
        "7": {
          "medgemma": {
            "vgl": 0.0966,
            "model": 0.0005,
            "model_ci95": [
              0.0001,
              0.0008
            ],
            "diff": 0.0961,
            "diff_ci95": [
              0.0904,
              0.1014
            ]
          },
          "vgl_ci95": [
            0.091,
            0.1017
          ],
          "gemma": {
            "vgl": 0.0966,
            "model": 0.0345,
            "model_ci95": [
              0.0309,
              0.0379
            ],
            "diff": 0.0621,
            "diff_ci95": [
              0.057,
              0.067
            ]
          },
          "qwen": {
            "vgl": 0.0966,
            "model": 0.0864,
            "model_ci95": [
              0.0826,
              0.0905
            ],
            "diff": 0.0102,
            "diff_ci95": [
              0.0051,
              0.0153
            ]
          },
          "deepseek": {
            "vgl": 0.0966,
            "model": 0.008,
            "model_ci95": [
              0.0068,
              0.0094
            ],
            "diff": 0.0886,
            "diff_ci95": [
              0.0838,
              0.0937
            ]
          },
          "glm": {
            "vgl": 0.0966,
            "model": 0.0397,
            "model_ci95": [
              0.0363,
              0.0436
            ],
            "diff": 0.0568,
            "diff_ci95": [
              0.0532,
              0.061
            ]
          },
          "gemma4": {
            "vgl": 0.0966,
            "model": 0.0791,
            "model_ci95": [
              0.0753,
              0.083
            ],
            "diff": 0.0175,
            "diff_ci95": [
              0.013,
              0.0221
            ]
          },
          "qwen38": {
            "vgl": 0.0966,
            "model": 0.0699,
            "model_ci95": [
              0.0663,
              0.0735
            ],
            "diff": 0.0266,
            "diff_ci95": [
              0.0219,
              0.0314
            ]
          },
          "gemma31": {
            "vgl": 0.0966,
            "model": 0.1003,
            "model_ci95": [
              0.0961,
              0.1042
            ],
            "diff": -0.0037,
            "diff_ci95": [
              -0.0076,
              0.0006
            ]
          },
          "deepseek_full": {
            "vgl": 0.0966,
            "model": 0.0282,
            "model_ci95": [
              0.0254,
              0.0312
            ],
            "diff": 0.0684,
            "diff_ci95": [
              0.064,
              0.0729
            ]
          },
          "qwen32": {
            "vgl": 0.0966,
            "model": 0.0839,
            "model_ci95": [
              0.08,
              0.0877
            ],
            "diff": 0.0127,
            "diff_ci95": [
              0.008,
              0.0176
            ]
          }
        },
        "8": {
          "medgemma": {
            "vgl": 0.0604,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0604,
            "diff_ci95": [
              0.0538,
              0.0672
            ]
          },
          "vgl_ci95": [
            0.054,
            0.0672
          ],
          "gemma": {
            "vgl": 0.0604,
            "model": 0.0108,
            "model_ci95": [
              0.0082,
              0.0136
            ],
            "diff": 0.0496,
            "diff_ci95": [
              0.0429,
              0.0562
            ]
          },
          "qwen": {
            "vgl": 0.0604,
            "model": 0.021,
            "model_ci95": [
              0.0172,
              0.0248
            ],
            "diff": 0.0394,
            "diff_ci95": [
              0.0322,
              0.047
            ]
          },
          "deepseek": {
            "vgl": 0.0604,
            "model": 0.0026,
            "model_ci95": [
              0.0014,
              0.0042
            ],
            "diff": 0.0578,
            "diff_ci95": [
              0.0512,
              0.0646
            ]
          },
          "glm": {
            "vgl": 0.0604,
            "model": 0.014,
            "model_ci95": [
              0.0108,
              0.0172
            ],
            "diff": 0.0464,
            "diff_ci95": [
              0.039,
              0.054
            ]
          },
          "gemma4": {
            "vgl": 0.0604,
            "model": 0.014,
            "model_ci95": [
              0.0108,
              0.0173
            ],
            "diff": 0.0464,
            "diff_ci95": [
              0.0396,
              0.0537
            ]
          },
          "qwen38": {
            "vgl": 0.0604,
            "model": 0.0209,
            "model_ci95": [
              0.0168,
              0.025
            ],
            "diff": 0.0396,
            "diff_ci95": [
              0.0327,
              0.0464
            ]
          },
          "gemma31": {
            "vgl": 0.0604,
            "model": 0.0382,
            "model_ci95": [
              0.0332,
              0.0434
            ],
            "diff": 0.0222,
            "diff_ci95": [
              0.0154,
              0.0292
            ]
          },
          "deepseek_full": {
            "vgl": 0.0604,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0604,
            "diff_ci95": [
              0.0538,
              0.0676
            ]
          },
          "qwen32": {
            "vgl": 0.0604,
            "model": 0.0022,
            "model_ci95": [
              0.001,
              0.0036
            ],
            "diff": 0.0582,
            "diff_ci95": [
              0.0518,
              0.065
            ]
          }
        },
        "9": {
          "medgemma": {
            "vgl": 0.0484,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0484,
            "diff_ci95": [
              0.0426,
              0.054
            ]
          },
          "vgl_ci95": [
            0.0424,
            0.0542
          ],
          "gemma": {
            "vgl": 0.0484,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0484,
            "diff_ci95": [
              0.0422,
              0.0542
            ]
          },
          "qwen": {
            "vgl": 0.0484,
            "model": 0.038,
            "model_ci95": [
              0.0322,
              0.0434
            ],
            "diff": 0.0104,
            "diff_ci95": [
              0.0032,
              0.0178
            ]
          },
          "deepseek": {
            "vgl": 0.0484,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0484,
            "diff_ci95": [
              0.0424,
              0.0542
            ]
          },
          "glm": {
            "vgl": 0.0484,
            "model": 0.0237,
            "model_ci95": [
              0.0192,
              0.028
            ],
            "diff": 0.0247,
            "diff_ci95": [
              0.0179,
              0.0309
            ]
          },
          "gemma4": {
            "vgl": 0.0484,
            "model": 0.0463,
            "model_ci95": [
              0.0408,
              0.0519
            ],
            "diff": 0.0021,
            "diff_ci95": [
              -0.0051,
              0.009
            ]
          },
          "qwen38": {
            "vgl": 0.0484,
            "model": 0.0178,
            "model_ci95": [
              0.014,
              0.0216
            ],
            "diff": 0.0306,
            "diff_ci95": [
              0.0242,
              0.037
            ]
          },
          "gemma31": {
            "vgl": 0.0484,
            "model": 0.0502,
            "model_ci95": [
              0.0444,
              0.0558
            ],
            "diff": -0.0018,
            "diff_ci95": [
              -0.009,
              0.0056
            ]
          },
          "deepseek_full": {
            "vgl": 0.0484,
            "model": 0.0105,
            "model_ci95": [
              0.0077,
              0.0136
            ],
            "diff": 0.0379,
            "diff_ci95": [
              0.032,
              0.0441
            ]
          },
          "qwen32": {
            "vgl": 0.0484,
            "model": 0.0452,
            "model_ci95": [
              0.0398,
              0.0508
            ],
            "diff": 0.0032,
            "diff_ci95": [
              -0.004,
              0.0104
            ]
          }
        },
        "10": {
          "medgemma": {
            "vgl": 0.2829,
            "model": 0.0003,
            "model_ci95": [
              0.0,
              0.0008
            ],
            "diff": 0.2825,
            "diff_ci95": [
              0.268,
              0.299
            ]
          },
          "vgl_ci95": [
            0.2674,
            0.2976
          ],
          "gemma": {
            "vgl": 0.2829,
            "model": 0.0058,
            "model_ci95": [
              0.0043,
              0.0074
            ],
            "diff": 0.277,
            "diff_ci95": [
              0.2618,
              0.2926
            ]
          },
          "qwen": {
            "vgl": 0.2829,
            "model": 0.0032,
            "model_ci95": [
              0.0018,
              0.0046
            ],
            "diff": 0.2797,
            "diff_ci95": [
              0.2642,
              0.2938
            ]
          },
          "deepseek": {
            "vgl": 0.2829,
            "model": 0.0042,
            "model_ci95": [
              0.0029,
              0.0056
            ],
            "diff": 0.2787,
            "diff_ci95": [
              0.2624,
              0.2952
            ]
          },
          "glm": {
            "vgl": 0.2829,
            "model": 0.003,
            "model_ci95": [
              0.0018,
              0.0043
            ],
            "diff": 0.2799,
            "diff_ci95": [
              0.2649,
              0.2934
            ]
          },
          "gemma4": {
            "vgl": 0.2829,
            "model": 0.0071,
            "model_ci95": [
              0.005,
              0.0093
            ],
            "diff": 0.2758,
            "diff_ci95": [
              0.26,
              0.2919
            ]
          },
          "qwen38": {
            "vgl": 0.2829,
            "model": 0.0131,
            "model_ci95": [
              0.0106,
              0.0158
            ],
            "diff": 0.2698,
            "diff_ci95": [
              0.2543,
              0.2867
            ]
          },
          "gemma31": {
            "vgl": 0.2829,
            "model": 0.0229,
            "model_ci95": [
              0.0194,
              0.0265
            ],
            "diff": 0.2599,
            "diff_ci95": [
              0.2456,
              0.2741
            ]
          },
          "deepseek_full": {
            "vgl": 0.2829,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.2829,
            "diff_ci95": [
              0.2681,
              0.298
            ]
          },
          "qwen32": {
            "vgl": 0.2829,
            "model": 0.0047,
            "model_ci95": [
              0.0034,
              0.006
            ],
            "diff": 0.2781,
            "diff_ci95": [
              0.2623,
              0.2928
            ]
          }
        },
        "11": {
          "medgemma": {
            "vgl": 0.6596,
            "model": 0.5733,
            "model_ci95": [
              0.5604,
              0.5846
            ],
            "diff": 0.0863,
            "diff_ci95": [
              0.0764,
              0.097
            ]
          },
          "vgl_ci95": [
            0.6516,
            0.668
          ],
          "gemma": {
            "vgl": 0.6596,
            "model": 0.5072,
            "model_ci95": [
              0.4949,
              0.5193
            ],
            "diff": 0.1524,
            "diff_ci95": [
              0.1414,
              0.1632
            ]
          },
          "qwen": {
            "vgl": 0.6596,
            "model": 0.1634,
            "model_ci95": [
              0.1528,
              0.175
            ],
            "diff": 0.4961,
            "diff_ci95": [
              0.4812,
              0.5111
            ]
          },
          "deepseek": {
            "vgl": 0.6596,
            "model": 0.16,
            "model_ci95": [
              0.1504,
              0.1705
            ],
            "diff": 0.4996,
            "diff_ci95": [
              0.4842,
              0.5127
            ]
          },
          "glm": {
            "vgl": 0.6596,
            "model": 0.3662,
            "model_ci95": [
              0.3502,
              0.3824
            ],
            "diff": 0.2934,
            "diff_ci95": [
              0.2748,
              0.3099
            ]
          },
          "gemma4": {
            "vgl": 0.6596,
            "model": 0.2692,
            "model_ci95": [
              0.257,
              0.2834
            ],
            "diff": 0.3903,
            "diff_ci95": [
              0.3762,
              0.4026
            ]
          },
          "qwen38": {
            "vgl": 0.6596,
            "model": 0.613,
            "model_ci95": [
              0.6039,
              0.6217
            ],
            "diff": 0.0466,
            "diff_ci95": [
              0.0417,
              0.0515
            ]
          },
          "gemma31": {
            "vgl": 0.6596,
            "model": 0.4931,
            "model_ci95": [
              0.4847,
              0.5016
            ],
            "diff": 0.1665,
            "diff_ci95": [
              0.1588,
              0.1745
            ]
          },
          "deepseek_full": {
            "vgl": 0.6596,
            "model": 0.1043,
            "model_ci95": [
              0.1001,
              0.1084
            ],
            "diff": 0.5552,
            "diff_ci95": [
              0.5442,
              0.5662
            ]
          },
          "qwen32": {
            "vgl": 0.6596,
            "model": 0.4315,
            "model_ci95": [
              0.4172,
              0.4444
            ],
            "diff": 0.2281,
            "diff_ci95": [
              0.2156,
              0.2419
            ]
          }
        },
        "12": {
          "medgemma": {
            "vgl": 0.6858,
            "model": 0.554,
            "model_ci95": [
              0.5436,
              0.5652
            ],
            "diff": 0.1318,
            "diff_ci95": [
              0.1215,
              0.142
            ]
          },
          "vgl_ci95": [
            0.6793,
            0.6924
          ],
          "gemma": {
            "vgl": 0.6858,
            "model": 0.4996,
            "model_ci95": [
              0.4873,
              0.5122
            ],
            "diff": 0.1862,
            "diff_ci95": [
              0.1746,
              0.1971
            ]
          },
          "qwen": {
            "vgl": 0.6858,
            "model": 0.2372,
            "model_ci95": [
              0.2228,
              0.2512
            ],
            "diff": 0.4485,
            "diff_ci95": [
              0.433,
              0.4638
            ]
          },
          "deepseek": {
            "vgl": 0.6858,
            "model": 0.2165,
            "model_ci95": [
              0.2038,
              0.2284
            ],
            "diff": 0.4692,
            "diff_ci95": [
              0.4556,
              0.4836
            ]
          },
          "glm": {
            "vgl": 0.6858,
            "model": 0.3627,
            "model_ci95": [
              0.3473,
              0.3784
            ],
            "diff": 0.323,
            "diff_ci95": [
              0.3082,
              0.3386
            ]
          },
          "gemma4": {
            "vgl": 0.6858,
            "model": 0.2077,
            "model_ci95": [
              0.2,
              0.2148
            ],
            "diff": 0.4781,
            "diff_ci95": [
              0.4688,
              0.4879
            ]
          },
          "qwen38": {
            "vgl": 0.6858,
            "model": 0.5621,
            "model_ci95": [
              0.5537,
              0.5704
            ],
            "diff": 0.1236,
            "diff_ci95": [
              0.1164,
              0.1308
            ]
          },
          "gemma31": {
            "vgl": 0.6858,
            "model": 0.5108,
            "model_ci95": [
              0.5023,
              0.5198
            ],
            "diff": 0.175,
            "diff_ci95": [
              0.1674,
              0.1826
            ]
          },
          "deepseek_full": {
            "vgl": 0.6858,
            "model": 0.1127,
            "model_ci95": [
              0.1088,
              0.117
            ],
            "diff": 0.5731,
            "diff_ci95": [
              0.5632,
              0.5822
            ]
          },
          "qwen32": {
            "vgl": 0.6858,
            "model": 0.379,
            "model_ci95": [
              0.3673,
              0.3908
            ],
            "diff": 0.3067,
            "diff_ci95": [
              0.2945,
              0.3186
            ]
          }
        },
        "13": {
          "medgemma": {
            "vgl": 0.742,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.742,
            "diff_ci95": [
              0.712,
              0.767
            ]
          },
          "vgl_ci95": [
            0.716,
            0.771
          ],
          "gemma": {
            "vgl": 0.742,
            "model": 0.35,
            "model_ci95": [
              0.321,
              0.379
            ],
            "diff": 0.392,
            "diff_ci95": [
              0.355,
              0.425
            ]
          },
          "qwen": {
            "vgl": 0.742,
            "model": 0.35,
            "model_ci95": [
              0.322,
              0.38
            ],
            "diff": 0.392,
            "diff_ci95": [
              0.359,
              0.427
            ]
          },
          "deepseek": {
            "vgl": 0.742,
            "model": 0.063,
            "model_ci95": [
              0.049,
              0.078
            ],
            "diff": 0.679,
            "diff_ci95": [
              0.647,
              0.71
            ]
          },
          "glm": {
            "vgl": 0.742,
            "model": 0.426,
            "model_ci95": [
              0.394,
              0.457
            ],
            "diff": 0.316,
            "diff_ci95": [
              0.283,
              0.349
            ]
          },
          "gemma4": {
            "vgl": 0.742,
            "model": 0.396,
            "model_ci95": [
              0.367,
              0.425
            ],
            "diff": 0.346,
            "diff_ci95": [
              0.314,
              0.378
            ]
          },
          "qwen38": {
            "vgl": 0.742,
            "model": 0.456,
            "model_ci95": [
              0.424,
              0.488
            ],
            "diff": 0.286,
            "diff_ci95": [
              0.254,
              0.317
            ]
          },
          "gemma31": {
            "vgl": 0.742,
            "model": 0.462,
            "model_ci95": [
              0.429,
              0.493
            ],
            "diff": 0.28,
            "diff_ci95": [
              0.249,
              0.313
            ]
          },
          "deepseek_full": {
            "vgl": 0.742,
            "model": 0.295,
            "model_ci95": [
              0.264,
              0.322
            ],
            "diff": 0.447,
            "diff_ci95": [
              0.408,
              0.487
            ]
          },
          "qwen32": {
            "vgl": 0.742,
            "model": 0.402,
            "model_ci95": [
              0.372,
              0.431
            ],
            "diff": 0.34,
            "diff_ci95": [
              0.305,
              0.375
            ]
          }
        }
      }
    },
    "forced": {
      "B": 1000,
      "seed": 0,
      "tasks": {
        "6": {
          "medgemma": {
            "vgl": 0.1174,
            "model": 0.0005,
            "model_ci95": [
              0.0002,
              0.001
            ],
            "diff": 0.1168,
            "diff_ci95": [
              0.1117,
              0.1217
            ]
          },
          "vgl_ci95": [
            0.1128,
            0.122
          ],
          "gemma": {
            "vgl": 0.1174,
            "model": 0.0186,
            "model_ci95": [
              0.0167,
              0.0205
            ],
            "diff": 0.0988,
            "diff_ci95": [
              0.0939,
              0.1038
            ]
          },
          "qwen": {
            "vgl": 0.1174,
            "model": 0.0024,
            "model_ci95": [
              0.0016,
              0.0034
            ],
            "diff": 0.115,
            "diff_ci95": [
              0.1102,
              0.1196
            ]
          },
          "deepseek": {
            "vgl": 0.1174,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.1174,
            "diff_ci95": [
              0.1126,
              0.1221
            ]
          },
          "glm": {
            "vgl": 0.1174,
            "model": 0.0082,
            "model_ci95": [
              0.007,
              0.0096
            ],
            "diff": 0.1091,
            "diff_ci95": [
              0.1047,
              0.1141
            ]
          },
          "gemma4": {
            "vgl": 0.1174,
            "model": 0.0497,
            "model_ci95": [
              0.0468,
              0.0527
            ],
            "diff": 0.0677,
            "diff_ci95": [
              0.0623,
              0.0724
            ]
          },
          "qwen38": {
            "vgl": 0.1174,
            "model": 0.0237,
            "model_ci95": [
              0.0217,
              0.0257
            ],
            "diff": 0.0936,
            "diff_ci95": [
              0.0889,
              0.0989
            ]
          },
          "gemma31": {
            "vgl": 0.1174,
            "model": 0.0611,
            "model_ci95": [
              0.0578,
              0.0642
            ],
            "diff": 0.0563,
            "diff_ci95": [
              0.0513,
              0.0613
            ]
          },
          "deepseek_full": {
            "vgl": 0.1174,
            "model": 0.0005,
            "model_ci95": [
              0.0001,
              0.0011
            ],
            "diff": 0.1168,
            "diff_ci95": [
              0.1123,
              0.1216
            ]
          },
          "qwen32": {
            "vgl": 0.1174,
            "model": 0.0197,
            "model_ci95": [
              0.0175,
              0.022
            ],
            "diff": 0.0976,
            "diff_ci95": [
              0.0922,
              0.1027
            ]
          }
        },
        "7": {
          "medgemma": {
            "vgl": 0.0966,
            "model": 0.014,
            "model_ci95": [
              0.0121,
              0.0161
            ],
            "diff": 0.0826,
            "diff_ci95": [
              0.0776,
              0.0881
            ]
          },
          "vgl_ci95": [
            0.0908,
            0.102
          ],
          "gemma": {
            "vgl": 0.0966,
            "model": 0.0625,
            "model_ci95": [
              0.0597,
              0.0656
            ],
            "diff": 0.0341,
            "diff_ci95": [
              0.0291,
              0.0394
            ]
          },
          "qwen": {
            "vgl": 0.0966,
            "model": 0.085,
            "model_ci95": [
              0.0813,
              0.0889
            ],
            "diff": 0.0115,
            "diff_ci95": [
              0.0063,
              0.0163
            ]
          },
          "deepseek": {
            "vgl": 0.0966,
            "model": 0.0103,
            "model_ci95": [
              0.0089,
              0.0118
            ],
            "diff": 0.0862,
            "diff_ci95": [
              0.081,
              0.0915
            ]
          },
          "glm": {
            "vgl": 0.0966,
            "model": 0.0501,
            "model_ci95": [
              0.0461,
              0.0543
            ],
            "diff": 0.0465,
            "diff_ci95": [
              0.0424,
              0.0504
            ]
          },
          "gemma4": {
            "vgl": 0.0966,
            "model": 0.081,
            "model_ci95": [
              0.077,
              0.0852
            ],
            "diff": 0.0155,
            "diff_ci95": [
              0.0111,
              0.0203
            ]
          },
          "qwen38": {
            "vgl": 0.0966,
            "model": 0.0699,
            "model_ci95": [
              0.0662,
              0.0733
            ],
            "diff": 0.0266,
            "diff_ci95": [
              0.0221,
              0.0316
            ]
          },
          "gemma31": {
            "vgl": 0.0966,
            "model": 0.0995,
            "model_ci95": [
              0.0958,
              0.1036
            ],
            "diff": -0.003,
            "diff_ci95": [
              -0.0065,
              0.0014
            ]
          },
          "deepseek_full": {
            "vgl": 0.0966,
            "model": 0.0281,
            "model_ci95": [
              0.0251,
              0.0308
            ],
            "diff": 0.0684,
            "diff_ci95": [
              0.0637,
              0.0732
            ]
          },
          "qwen32": {
            "vgl": 0.0966,
            "model": 0.0839,
            "model_ci95": [
              0.0799,
              0.0879
            ],
            "diff": 0.0127,
            "diff_ci95": [
              0.007,
              0.0181
            ]
          }
        },
        "8": {
          "medgemma": {
            "vgl": 0.0604,
            "model": 0.0065,
            "model_ci95": [
              0.0046,
              0.0084
            ],
            "diff": 0.0539,
            "diff_ci95": [
              0.0468,
              0.0604
            ]
          },
          "vgl_ci95": [
            0.0536,
            0.0668
          ],
          "gemma": {
            "vgl": 0.0604,
            "model": 0.0088,
            "model_ci95": [
              0.0064,
              0.0116
            ],
            "diff": 0.0516,
            "diff_ci95": [
              0.0452,
              0.058
            ]
          },
          "qwen": {
            "vgl": 0.0604,
            "model": 0.021,
            "model_ci95": [
              0.0174,
              0.0248
            ],
            "diff": 0.0394,
            "diff_ci95": [
              0.0324,
              0.0466
            ]
          },
          "deepseek": {
            "vgl": 0.0604,
            "model": 0.002,
            "model_ci95": [
              0.0008,
              0.0032
            ],
            "diff": 0.0584,
            "diff_ci95": [
              0.0522,
              0.0646
            ]
          },
          "glm": {
            "vgl": 0.0604,
            "model": 0.0135,
            "model_ci95": [
              0.0099,
              0.0173
            ],
            "diff": 0.0469,
            "diff_ci95": [
              0.04,
              0.054
            ]
          },
          "gemma4": {
            "vgl": 0.0604,
            "model": 0.03,
            "model_ci95": [
              0.0252,
              0.0351
            ],
            "diff": 0.0304,
            "diff_ci95": [
              0.0235,
              0.0378
            ]
          },
          "qwen38": {
            "vgl": 0.0604,
            "model": 0.0198,
            "model_ci95": [
              0.016,
              0.0238
            ],
            "diff": 0.0406,
            "diff_ci95": [
              0.034,
              0.0476
            ]
          },
          "gemma31": {
            "vgl": 0.0604,
            "model": 0.0392,
            "model_ci95": [
              0.034,
              0.0446
            ],
            "diff": 0.0212,
            "diff_ci95": [
              0.0144,
              0.0284
            ]
          },
          "deepseek_full": {
            "vgl": 0.0604,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.0604,
            "diff_ci95": [
              0.054,
              0.0664
            ]
          },
          "qwen32": {
            "vgl": 0.0604,
            "model": 0.0022,
            "model_ci95": [
              0.0008,
              0.0036
            ],
            "diff": 0.0582,
            "diff_ci95": [
              0.0514,
              0.0648
            ]
          }
        },
        "9": {
          "medgemma": {
            "vgl": 0.0484,
            "model": 0.0141,
            "model_ci95": [
              0.0109,
              0.0177
            ],
            "diff": 0.0343,
            "diff_ci95": [
              0.0281,
              0.0405
            ]
          },
          "vgl_ci95": [
            0.0426,
            0.0546
          ],
          "gemma": {
            "vgl": 0.0484,
            "model": 0.018,
            "model_ci95": [
              0.0146,
              0.0216
            ],
            "diff": 0.0304,
            "diff_ci95": [
              0.0238,
              0.0372
            ]
          },
          "qwen": {
            "vgl": 0.0484,
            "model": 0.038,
            "model_ci95": [
              0.0332,
              0.0436
            ],
            "diff": 0.0104,
            "diff_ci95": [
              0.0038,
              0.0178
            ]
          },
          "deepseek": {
            "vgl": 0.0484,
            "model": 0.0028,
            "model_ci95": [
              0.0015,
              0.0042
            ],
            "diff": 0.0456,
            "diff_ci95": [
              0.0395,
              0.052
            ]
          },
          "glm": {
            "vgl": 0.0484,
            "model": 0.0262,
            "model_ci95": [
              0.0217,
              0.0307
            ],
            "diff": 0.0222,
            "diff_ci95": [
              0.0155,
              0.0296
            ]
          },
          "gemma4": {
            "vgl": 0.0484,
            "model": 0.0453,
            "model_ci95": [
              0.0397,
              0.0509
            ],
            "diff": 0.0031,
            "diff_ci95": [
              -0.004,
              0.0102
            ]
          },
          "qwen38": {
            "vgl": 0.0484,
            "model": 0.0456,
            "model_ci95": [
              0.0402,
              0.0516
            ],
            "diff": 0.0028,
            "diff_ci95": [
              -0.0044,
              0.0096
            ]
          },
          "gemma31": {
            "vgl": 0.0484,
            "model": 0.0508,
            "model_ci95": [
              0.0448,
              0.0564
            ],
            "diff": -0.0024,
            "diff_ci95": [
              -0.0098,
              0.0052
            ]
          },
          "deepseek_full": {
            "vgl": 0.0484,
            "model": 0.0131,
            "model_ci95": [
              0.0098,
              0.0167
            ],
            "diff": 0.0353,
            "diff_ci95": [
              0.0294,
              0.0414
            ]
          },
          "qwen32": {
            "vgl": 0.0484,
            "model": 0.0452,
            "model_ci95": [
              0.0398,
              0.0506
            ],
            "diff": 0.0032,
            "diff_ci95": [
              -0.004,
              0.0104
            ]
          }
        },
        "10": {
          "medgemma": {
            "vgl": 0.2829,
            "model": 0.0011,
            "model_ci95": [
              0.0004,
              0.0018
            ],
            "diff": 0.2818,
            "diff_ci95": [
              0.2668,
              0.297
            ]
          },
          "vgl_ci95": [
            0.269,
            0.298
          ],
          "gemma": {
            "vgl": 0.2829,
            "model": 0.0058,
            "model_ci95": [
              0.0043,
              0.0073
            ],
            "diff": 0.2771,
            "diff_ci95": [
              0.2623,
              0.2919
            ]
          },
          "qwen": {
            "vgl": 0.2829,
            "model": 0.0032,
            "model_ci95": [
              0.0019,
              0.0046
            ],
            "diff": 0.2797,
            "diff_ci95": [
              0.2649,
              0.2938
            ]
          },
          "deepseek": {
            "vgl": 0.2829,
            "model": 0.0043,
            "model_ci95": [
              0.0031,
              0.0057
            ],
            "diff": 0.2785,
            "diff_ci95": [
              0.2622,
              0.2937
            ]
          },
          "glm": {
            "vgl": 0.2829,
            "model": 0.0041,
            "model_ci95": [
              0.0028,
              0.0054
            ],
            "diff": 0.2788,
            "diff_ci95": [
              0.2648,
              0.2947
            ]
          },
          "gemma4": {
            "vgl": 0.2829,
            "model": 0.0244,
            "model_ci95": [
              0.0207,
              0.028
            ],
            "diff": 0.2584,
            "diff_ci95": [
              0.2451,
              0.2741
            ]
          },
          "qwen38": {
            "vgl": 0.2829,
            "model": 0.0118,
            "model_ci95": [
              0.0093,
              0.0143
            ],
            "diff": 0.271,
            "diff_ci95": [
              0.256,
              0.2863
            ]
          },
          "gemma31": {
            "vgl": 0.2829,
            "model": 0.0231,
            "model_ci95": [
              0.0197,
              0.0266
            ],
            "diff": 0.2598,
            "diff_ci95": [
              0.245,
              0.274
            ]
          },
          "deepseek_full": {
            "vgl": 0.2829,
            "model": 0.0,
            "model_ci95": [
              0.0,
              0.0
            ],
            "diff": 0.2829,
            "diff_ci95": [
              0.2692,
              0.2971
            ]
          },
          "qwen32": {
            "vgl": 0.2829,
            "model": 0.0047,
            "model_ci95": [
              0.0034,
              0.0062
            ],
            "diff": 0.2781,
            "diff_ci95": [
              0.2645,
              0.2933
            ]
          }
        },
        "13": {
          "medgemma": {
            "vgl": 0.742,
            "model": 0.362,
            "model_ci95": [
              0.331,
              0.39
            ],
            "diff": 0.38,
            "diff_ci95": [
              0.347,
              0.414
            ]
          },
          "vgl_ci95": [
            0.716,
            0.768
          ],
          "gemma": {
            "vgl": 0.742,
            "model": 0.353,
            "model_ci95": [
              0.324,
              0.382
            ],
            "diff": 0.389,
            "diff_ci95": [
              0.352,
              0.426
            ]
          },
          "qwen": {
            "vgl": 0.742,
            "model": 0.35,
            "model_ci95": [
              0.321,
              0.381
            ],
            "diff": 0.392,
            "diff_ci95": [
              0.357,
              0.428
            ]
          },
          "deepseek": {
            "vgl": 0.742,
            "model": 0.063,
            "model_ci95": [
              0.049,
              0.079
            ],
            "diff": 0.679,
            "diff_ci95": [
              0.645,
              0.712
            ]
          },
          "glm": {
            "vgl": 0.742,
            "model": 0.422,
            "model_ci95": [
              0.393,
              0.452
            ],
            "diff": 0.32,
            "diff_ci95": [
              0.287,
              0.353
            ]
          },
          "gemma4": {
            "vgl": 0.742,
            "model": 0.398,
            "model_ci95": [
              0.368,
              0.429
            ],
            "diff": 0.344,
            "diff_ci95": [
              0.309,
              0.377
            ]
          },
          "qwen38": {
            "vgl": 0.742,
            "model": 0.456,
            "model_ci95": [
              0.425,
              0.489
            ],
            "diff": 0.286,
            "diff_ci95": [
              0.253,
              0.319
            ]
          },
          "gemma31": {
            "vgl": 0.742,
            "model": 0.472,
            "model_ci95": [
              0.439,
              0.504
            ],
            "diff": 0.27,
            "diff_ci95": [
              0.238,
              0.302
            ]
          },
          "deepseek_full": {
            "vgl": 0.742,
            "model": 0.295,
            "model_ci95": [
              0.266,
              0.323
            ],
            "diff": 0.447,
            "diff_ci95": [
              0.41,
              0.486
            ]
          },
          "qwen32": {
            "vgl": 0.742,
            "model": 0.402,
            "model_ci95": [
              0.371,
              0.431
            ],
            "diff": 0.34,
            "diff_ci95": [
              0.306,
              0.374
            ]
          }
        }
      }
    }
  },
  "sources": {
    "scores/vgl.json": {
      "sha256": "b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7"
    },
    "scores_outputs_forced/vgl.json": {
      "sha256": "c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136"
    },
    "scores/medgemma.json": {
      "sha256": "0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879"
    },
    "scores_outputs_forced/medgemma.json": {
      "sha256": "5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35"
    },
    "scores/gemma.json": {
      "sha256": "c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85"
    },
    "scores_outputs_forced/gemma.json": {
      "sha256": "0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78"
    },
    "scores/qwen.json": {
      "sha256": "6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153"
    },
    "scores_outputs_forced/qwen.json": {
      "sha256": "e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152"
    },
    "scores/deepseek.json": {
      "sha256": "153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80"
    },
    "scores_outputs_forced/deepseek.json": {
      "sha256": "15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876"
    },
    "scores/glm.json": {
      "sha256": "275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41"
    },
    "scores_outputs_forced/glm.json": {
      "sha256": "48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e"
    },
    "scores/gemma4.json": {
      "sha256": "d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f"
    },
    "scores_outputs_forced/gemma4.json": {
      "sha256": "e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940"
    },
    "scores/qwen38.json": {
      "sha256": "e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e"
    },
    "scores_outputs_forced/qwen38.json": {
      "sha256": "57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73"
    },
    "scores/gemma31.json": {
      "sha256": "6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85"
    },
    "scores_outputs_forced/gemma31.json": {
      "sha256": "768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf"
    },
    "scores/deepseek_full.json": {
      "sha256": "2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87"
    },
    "scores_outputs_forced/deepseek_full.json": {
      "sha256": "e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de"
    },
    "scores/qwen32.json": {
      "sha256": "c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d"
    },
    "scores_outputs_forced/qwen32.json": {
      "sha256": "acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719"
    },
    "BOOTSTRAP.json": {
      "sha256": "dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40"
    },
    "BOOTSTRAP_outputs_forced.json": {
      "sha256": "97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0"
    },
    "RESULTS_TABLES.md": {
      "sha256": "2d7c031caa5028e7b810be3f2360c0095c36b1623acd00062624ed85afca894f"
    },
    "harness/DESIGN.md": {
      "sha256": "810f9523337953561ca9b8e28a61224c4b6769d9bc8b38e5bcdac7279e48c520"
    },
    "harness/score.py": {
      "sha256": "ce6ce0c96d499ce8818964ab641c666e240d3fe3f40f16c54a17368df585cf24"
    },
    "harness/bootstrap.py": {
      "sha256": "a4a9a77b517416ac300f43a58f21eb580415e19cf900267bcb4a1a23d1d57829"
    },
    "harness/report.py": {
      "sha256": "0f0f528d115b815d6831c674b13dd9bbfc814c0e4766029913e5348b54370ac4"
    },
    "GATE_VGL.md": {
      "sha256": "ee7ad10efd6c55a202e804d673a656e518572c70153b10b733d1032419368906"
    },
    "WHY_TCELL.md": {
      "sha256": "3556b2b20b44ac97ade0b14bd810f1ea9e4dda6c9faa7851e4c078731697c6ab"
    },
    "MEDGEMMA_GENE_ZEROS.md": {
      "sha256": "484b54aadf5106c5fe99b0625781acdc3de9cae25a8a73f55ce9af00415760a5"
    },
    "harness/STATUS.md": {
      "sha256": "4004bd68a11d79c9fc804c2707113caf8c44d2927c79af4b634bea243f782756"
    }
  },
  "caption": "Comparison with ten unadapted vision-language models: (a) classification; (b) gene and expression tasks. Printed values are original scores; colors are column-wise z-scores across 11 models, using population standard deviation. T5 raw and pooled-corrected columns are standardized separately. BA: balanced accuracy; F1m/F1g/F1p: macro/gene-set/pair-F1; Acc: accuracy. Task key: T1–3, cell typing from genes, image + genes, or image, respectively; T4, image → binary tumor status; T5, image → nine tissue classes; T6–7, gene names from image or cell type; T8–9, missing genes from partial lists plus image or cell type; T10, image → Very High genes; T11–12, queried levels from observed levels plus image or cell type; T13, gene–level pairs → cell type. For paired task IDs, inputs follow numerical order.",
  "precision": {
    "4": "BF16",
    "other_tasks": "NF4"
  },
  "paired_interval_note": "Paired differences use underlying unrounded unit scores; task 4 uses observed BA. Gene-list display points retain the original rounded-shard aggregation. Intervals are unadjusted 95% percentile intervals: cells (1–3), slides (4), patches with pooled correction recomputed (5), rows (6–13). They condition on fitted models and do not establish patient-level inference.",
  "checks": {
    "status": "PASS",
    "displayed_table_cells": 209,
    "paired_bootstrap_source_files": 2,
    "new_statistics_computed": false,
    "figure_width_mm": 122,
    "figure_height_mm": 145,
    "minimum_font_pt_at_122mm": 7.5,
    "figure_canvas_and_task_label_overlap": "PASS",
    "column_zscore_mean_and_sd": "PASS",
    "figure_colour_standardization": {
      "axis": "models within each column",
      "n_models": 11,
      "ddof": 0,
      "constant_column": 0,
      "shared_symmetric_limit": 3.1526288465113974,
      "raw_score_labels_preserved": true
    }
  }
}


==> anc/vlm_benchmark/benchmark_paired_intervals.csv <==
arm,model,task,vgl_underlying_point,comparator_underlying_point,observed_paired_difference,ci95_low,ci95_high,source,source_sha256
canonical,MedGemma-1.5-4B,1,0.6293,0.1836,0.4457,0.4409,0.4504,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,1,0.6293,0.2254,0.4039,0.3989,0.4092,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,1,0.6293,0.4662,0.1631,0.1582,0.1679,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,1,0.6293,0.1314,0.4979,0.4932,0.5026,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,1,0.6293,0.3444,0.2849,0.2798,0.2899,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,1,0.6293,0.4023,0.2270,0.2219,0.2323,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,1,0.6293,0.3414,0.2879,0.2829,0.2927,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,1,0.6293,0.5035,0.1258,0.1204,0.1309,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,1,0.6293,0.1510,0.4783,0.4739,0.4829,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,1,0.6293,0.4822,0.1471,0.1421,0.1524,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,2,0.5394,0.2070,0.3324,0.3271,0.3375,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,2,0.5394,0.1853,0.3541,0.3476,0.3597,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,2,0.5394,0.4572,0.0822,0.0766,0.0874,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,2,0.5394,0.1380,0.4013,0.3956,0.4066,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,2,0.5394,0.3160,0.2234,0.2183,0.2284,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,2,0.5394,0.4071,0.1323,0.1267,0.1376,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,2,0.5394,0.3302,0.2091,0.2035,0.2147,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,2,0.5394,0.4634,0.0759,0.0703,0.0820,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,2,0.5394,0.1595,0.3798,0.3748,0.3849,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,2,0.5394,0.4739,0.0654,0.0598,0.0709,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,3,0.2012,0.1105,0.0907,0.0890,0.0924,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,3,0.2012,0.1250,0.0762,0.0712,0.0808,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,3,0.2012,0.0995,0.1017,0.0985,0.1048,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,3,0.2012,0.1100,0.0912,0.0899,0.0924,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,3,0.2012,0.1008,0.1005,0.0986,0.1021,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,3,0.2012,0.1440,0.0572,0.0559,0.0585,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,3,0.2012,0.1265,0.0747,0.0724,0.0769,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,3,0.2012,0.1652,0.0360,0.0332,0.0386,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,3,0.2012,0.1103,0.0909,0.0895,0.0923,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,3,0.2012,0.1110,0.0902,0.0885,0.0917,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,4,0.7526,0.5954,0.1572,0.1500,0.1642,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,4,0.7526,0.6638,0.0888,0.0823,0.0947,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,4,0.7526,0.5181,0.2345,0.2272,0.2418,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,4,0.7526,0.5351,0.2175,0.2097,0.2249,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,4,0.7526,0.5807,0.1719,0.1656,0.1782,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,4,0.7526,0.6988,0.0538,0.0491,0.0587,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,4,0.7526,0.6975,0.0551,0.0505,0.0600,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,4,0.7526,0.6720,0.0806,0.0745,0.0864,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,4,0.7526,0.5983,0.1543,0.1462,0.1628,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,4,0.7526,0.6744,0.0782,0.0728,0.0841,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,5,0.2801,0.1711,0.1090,0.1036,0.1150,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,5,0.2801,0.1347,0.1455,0.1397,0.1509,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,5,0.2801,0.1630,0.1171,0.1115,0.1232,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,5,0.2801,0.1321,0.1481,0.1431,0.1532,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,5,0.2801,0.1733,0.1069,0.1012,0.1123,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,5,0.2801,0.1763,0.1039,0.0988,0.1085,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,5,0.2801,0.2613,0.0188,0.0133,0.0238,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,5,0.2801,0.1958,0.0844,0.0794,0.0897,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,5,0.2801,0.1563,0.1239,0.1180,0.1301,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,5,0.2801,0.1953,0.0848,0.0793,0.0897,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,6,0.1174,0.0000,0.1174,0.1129,0.1222,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,6,0.1174,0.0088,0.1086,0.1039,0.1133,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,6,0.1174,0.0000,0.1174,0.1125,0.1222,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,6,0.1174,0.0000,0.1174,0.1127,0.1221,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,6,0.1174,0.0044,0.1130,0.1082,0.1177,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,6,0.1174,0.0247,0.0926,0.0878,0.0974,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,6,0.1174,0.0269,0.0905,0.0852,0.0955,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,6,0.1174,0.0556,0.0617,0.0568,0.0665,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,6,0.1174,0.0005,0.1168,0.1124,0.1218,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,6,0.1174,0.0197,0.0976,0.0925,0.1027,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,7,0.0966,0.0005,0.0961,0.0904,0.1014,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,7,0.0966,0.0345,0.0621,0.0570,0.0670,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,7,0.0966,0.0864,0.0102,0.0051,0.0153,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,7,0.0966,0.0080,0.0886,0.0838,0.0937,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,7,0.0966,0.0397,0.0568,0.0532,0.0610,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,7,0.0966,0.0791,0.0175,0.0130,0.0221,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,7,0.0966,0.0699,0.0266,0.0219,0.0314,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,7,0.0966,0.1003,-0.0037,-0.0076,0.0006,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,7,0.0966,0.0282,0.0684,0.0640,0.0729,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,7,0.0966,0.0839,0.0127,0.0080,0.0176,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,8,0.0604,0.0000,0.0604,0.0538,0.0672,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,8,0.0604,0.0108,0.0496,0.0429,0.0562,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,8,0.0604,0.0210,0.0394,0.0322,0.0470,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,8,0.0604,0.0026,0.0578,0.0512,0.0646,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,8,0.0604,0.0140,0.0464,0.0390,0.0540,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,8,0.0604,0.0140,0.0464,0.0396,0.0537,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,8,0.0604,0.0209,0.0396,0.0327,0.0464,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,8,0.0604,0.0382,0.0222,0.0154,0.0292,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,8,0.0604,0.0000,0.0604,0.0538,0.0676,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,8,0.0604,0.0022,0.0582,0.0518,0.0650,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,9,0.0484,0.0000,0.0484,0.0426,0.0540,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,9,0.0484,0.0000,0.0484,0.0422,0.0542,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,9,0.0484,0.0380,0.0104,0.0032,0.0178,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,9,0.0484,0.0000,0.0484,0.0424,0.0542,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,9,0.0484,0.0237,0.0247,0.0179,0.0309,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,9,0.0484,0.0463,0.0021,-0.0051,0.0090,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,9,0.0484,0.0178,0.0306,0.0242,0.0370,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,9,0.0484,0.0502,-0.0018,-0.0090,0.0056,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,9,0.0484,0.0105,0.0379,0.0320,0.0441,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,9,0.0484,0.0452,0.0032,-0.0040,0.0104,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,10,0.2829,0.0003,0.2825,0.2680,0.2990,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,10,0.2829,0.0058,0.2770,0.2618,0.2926,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,10,0.2829,0.0032,0.2797,0.2642,0.2938,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,10,0.2829,0.0042,0.2787,0.2624,0.2952,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,10,0.2829,0.0030,0.2799,0.2649,0.2934,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,10,0.2829,0.0071,0.2758,0.2600,0.2919,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,10,0.2829,0.0131,0.2698,0.2543,0.2867,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,10,0.2829,0.0229,0.2599,0.2456,0.2741,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,10,0.2829,0.0000,0.2829,0.2681,0.2980,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,10,0.2829,0.0047,0.2781,0.2623,0.2928,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,11,0.6596,0.5733,0.0863,0.0764,0.0970,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,11,0.6596,0.5072,0.1524,0.1414,0.1632,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,11,0.6596,0.1634,0.4961,0.4812,0.5111,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,11,0.6596,0.1600,0.4996,0.4842,0.5127,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,11,0.6596,0.3662,0.2934,0.2748,0.3099,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,11,0.6596,0.2692,0.3903,0.3762,0.4026,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,11,0.6596,0.6130,0.0466,0.0417,0.0515,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,11,0.6596,0.4931,0.1665,0.1588,0.1745,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,11,0.6596,0.1043,0.5552,0.5442,0.5662,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,11,0.6596,0.4315,0.2281,0.2156,0.2419,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,12,0.6858,0.5540,0.1318,0.1215,0.1420,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,12,0.6858,0.4996,0.1862,0.1746,0.1971,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,12,0.6858,0.2372,0.4485,0.4330,0.4638,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,12,0.6858,0.2165,0.4692,0.4556,0.4836,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,12,0.6858,0.3627,0.3230,0.3082,0.3386,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,12,0.6858,0.2077,0.4781,0.4688,0.4879,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,12,0.6858,0.5621,0.1236,0.1164,0.1308,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,12,0.6858,0.5108,0.1750,0.1674,0.1826,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,12,0.6858,0.1127,0.5731,0.5632,0.5822,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,12,0.6858,0.3790,0.3067,0.2945,0.3186,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,MedGemma-1.5-4B,13,0.7420,0.0000,0.7420,0.7120,0.7670,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma3-4B,13,0.7420,0.3500,0.3920,0.3550,0.4250,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-8B,13,0.7420,0.3500,0.3920,0.3590,0.4270,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2-small,13,0.7420,0.0630,0.6790,0.6470,0.7100,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,GLM-4.6V-Flash,13,0.7420,0.4260,0.3160,0.2830,0.3490,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-12B,13,0.7420,0.3960,0.3460,0.3140,0.3780,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3.8-27B,13,0.7420,0.4560,0.2860,0.2540,0.3170,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Gemma4-31B,13,0.7420,0.4620,0.2800,0.2490,0.3130,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,DeepSeek-VL2,13,0.7420,0.2950,0.4470,0.4080,0.4870,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
canonical,Qwen3-VL-32B,13,0.7420,0.4020,0.3400,0.3050,0.3750,BOOTSTRAP.json,dd9c37bdc1529e21784042d08cb642992836bb92e1c084684e7a238676b4cf40
forced,MedGemma-1.5-4B,6,0.1174,0.0005,0.1168,0.1117,0.1217,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,6,0.1174,0.0186,0.0988,0.0939,0.1038,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,6,0.1174,0.0024,0.1150,0.1102,0.1196,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,6,0.1174,0.0000,0.1174,0.1126,0.1221,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,6,0.1174,0.0082,0.1091,0.1047,0.1141,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,6,0.1174,0.0497,0.0677,0.0623,0.0724,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,6,0.1174,0.0237,0.0936,0.0889,0.0989,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,6,0.1174,0.0611,0.0563,0.0513,0.0613,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,6,0.1174,0.0005,0.1168,0.1123,0.1216,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,6,0.1174,0.0197,0.0976,0.0922,0.1027,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,MedGemma-1.5-4B,7,0.0966,0.0140,0.0826,0.0776,0.0881,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,7,0.0966,0.0625,0.0341,0.0291,0.0394,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,7,0.0966,0.0850,0.0115,0.0063,0.0163,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,7,0.0966,0.0103,0.0862,0.0810,0.0915,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,7,0.0966,0.0501,0.0465,0.0424,0.0504,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,7,0.0966,0.0810,0.0155,0.0111,0.0203,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,7,0.0966,0.0699,0.0266,0.0221,0.0316,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,7,0.0966,0.0995,-0.0030,-0.0065,0.0014,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,7,0.0966,0.0281,0.0684,0.0637,0.0732,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,7,0.0966,0.0839,0.0127,0.0070,0.0181,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,MedGemma-1.5-4B,8,0.0604,0.0065,0.0539,0.0468,0.0604,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,8,0.0604,0.0088,0.0516,0.0452,0.0580,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,8,0.0604,0.0210,0.0394,0.0324,0.0466,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,8,0.0604,0.0020,0.0584,0.0522,0.0646,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,8,0.0604,0.0135,0.0469,0.0400,0.0540,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,8,0.0604,0.0300,0.0304,0.0235,0.0378,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,8,0.0604,0.0198,0.0406,0.0340,0.0476,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,8,0.0604,0.0392,0.0212,0.0144,0.0284,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,8,0.0604,0.0000,0.0604,0.0540,0.0664,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,8,0.0604,0.0022,0.0582,0.0514,0.0648,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,MedGemma-1.5-4B,9,0.0484,0.0141,0.0343,0.0281,0.0405,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,9,0.0484,0.0180,0.0304,0.0238,0.0372,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,9,0.0484,0.0380,0.0104,0.0038,0.0178,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,9,0.0484,0.0028,0.0456,0.0395,0.0520,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,9,0.0484,0.0262,0.0222,0.0155,0.0296,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,9,0.0484,0.0453,0.0031,-0.0040,0.0102,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,9,0.0484,0.0456,0.0028,-0.0044,0.0096,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,9,0.0484,0.0508,-0.0024,-0.0098,0.0052,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,9,0.0484,0.0131,0.0353,0.0294,0.0414,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,9,0.0484,0.0452,0.0032,-0.0040,0.0104,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,MedGemma-1.5-4B,10,0.2829,0.0011,0.2818,0.2668,0.2970,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,10,0.2829,0.0058,0.2771,0.2623,0.2919,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,10,0.2829,0.0032,0.2797,0.2649,0.2938,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,10,0.2829,0.0043,0.2785,0.2622,0.2937,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,10,0.2829,0.0041,0.2788,0.2648,0.2947,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,10,0.2829,0.0244,0.2584,0.2451,0.2741,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,10,0.2829,0.0118,0.2710,0.2560,0.2863,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,10,0.2829,0.0231,0.2598,0.2450,0.2740,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,10,0.2829,0.0000,0.2829,0.2692,0.2971,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,10,0.2829,0.0047,0.2781,0.2645,0.2933,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,MedGemma-1.5-4B,13,0.7420,0.3620,0.3800,0.3470,0.4140,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma3-4B,13,0.7420,0.3530,0.3890,0.3520,0.4260,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-8B,13,0.7420,0.3500,0.3920,0.3570,0.4280,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2-small,13,0.7420,0.0630,0.6790,0.6450,0.7120,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,GLM-4.6V-Flash,13,0.7420,0.4220,0.3200,0.2870,0.3530,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-12B,13,0.7420,0.3980,0.3440,0.3090,0.3770,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3.8-27B,13,0.7420,0.4560,0.2860,0.2530,0.3190,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Gemma4-31B,13,0.7420,0.4720,0.2700,0.2380,0.3020,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,DeepSeek-VL2,13,0.7420,0.2950,0.4470,0.4100,0.4860,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0
forced,Qwen3-VL-32B,13,0.7420,0.4020,0.3400,0.3060,0.3740,BOOTSTRAP_outputs_forced.json,97f4e5b1ad952023f917df9ee911871e1464e49446f57bf40ec9ac0df626ade0


==> anc/vlm_benchmark/benchmark_scores.csv <==
arm,model,task,metric,score,n,source,source_sha256
canonical,VGL-stGen,1,BA,0.6293,224210,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,1,F1m,0.6023,224210,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,2,BA,0.5394,224210,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,3,BA,0.2012,224210,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,4,BA,0.7524,357692,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,5,F1m raw,0.1200,30719,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,5,F1m corrected,0.2801,30719,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,6,F1g,0.1173,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,7,F1g,0.0965,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,8,F1g,0.0604,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,9,F1g,0.0484,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,10,F1g,0.2828,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,11,F1p,0.6596,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,12,F1p,0.6858,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,VGL-stGen,13,Acc,0.7420,1000,scores/vgl.json,b93519aa92510119352bfd41d936a13cc0d6af7904bb3ec619b4aeedf3a870d7
canonical,MedGemma-1.5-4B,1,BA,0.1836,224210,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,1,F1m,0.1576,224210,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,2,BA,0.2070,224210,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,3,BA,0.1105,224210,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,4,BA,0.5954,357692,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,5,F1m raw,0.0911,30719,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,5,F1m corrected,0.1711,30719,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,6,F1g,0.0000,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,7,F1g,0.0005,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,8,F1g,0.0000,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,9,F1g,0.0000,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,10,F1g,0.0003,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,11,F1p,0.5733,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,12,F1p,0.5540,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,MedGemma-1.5-4B,13,Acc,0.0000,1000,scores/medgemma.json,0c24b1ce147900ee416fb4cc3311efa5d5835bc7c0bca3225deeda0fa270c879
canonical,Gemma3-4B,1,BA,0.2254,224210,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,1,F1m,0.1738,224210,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,2,BA,0.1853,224210,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,3,BA,0.1250,224210,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,4,BA,0.6637,357692,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,5,F1m raw,0.1334,30719,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,5,F1m corrected,0.1347,30719,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,6,F1g,0.0088,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,7,F1g,0.0345,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,8,F1g,0.0108,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,9,F1g,0.0000,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,10,F1g,0.0058,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,11,F1p,0.5072,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,12,F1p,0.4996,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Gemma3-4B,13,Acc,0.3500,1000,scores/gemma.json,c0b60cb389af7be3b21631e59a5a7bb9d622888628fda8f201f77d5667ff8d85
canonical,Qwen3-VL-8B,1,BA,0.4662,224210,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,1,F1m,0.3148,224210,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,2,BA,0.4572,224210,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,3,BA,0.0995,224210,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,4,BA,0.5182,357692,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,5,F1m raw,0.1102,30719,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,5,F1m corrected,0.1630,30719,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,6,F1g,0.0000,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,7,F1g,0.0864,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,8,F1g,0.0210,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,9,F1g,0.0380,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,10,F1g,0.0032,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,11,F1p,0.1634,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,12,F1p,0.2372,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,Qwen3-VL-8B,13,Acc,0.3500,1000,scores/qwen.json,6efe1ccc5d037095983e26f128a209b82cac5ebfdf3bbfe090e75b127cd94153
canonical,DeepSeek-VL2-small,1,BA,0.1314,224210,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,1,F1m,0.1140,224210,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,2,BA,0.1380,224210,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,3,BA,0.1100,224210,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,4,BA,0.5351,357692,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,5,F1m raw,0.0649,30719,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,5,F1m corrected,0.1321,30719,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,6,F1g,0.0000,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,7,F1g,0.0080,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,8,F1g,0.0026,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,9,F1g,0.0000,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,10,F1g,0.0042,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,11,F1p,0.1600,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,12,F1p,0.2165,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,DeepSeek-VL2-small,13,Acc,0.0630,1000,scores/deepseek.json,153dddb5ce7ec51496666e54bd31faab12f9f750c57b5c0c0187381d8ccdba80
canonical,GLM-4.6V-Flash,1,BA,0.3444,224210,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,1,F1m,0.2775,224210,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,2,BA,0.3160,224210,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,3,BA,0.1008,224210,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,4,BA,0.5808,357692,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,5,F1m raw,0.1411,30719,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,5,F1m corrected,0.1733,30719,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,6,F1g,0.0044,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,7,F1g,0.0397,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,8,F1g,0.0140,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,9,F1g,0.0237,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,10,F1g,0.0030,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,11,F1p,0.3662,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,12,F1p,0.3627,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,GLM-4.6V-Flash,13,Acc,0.4260,1000,scores/glm.json,275e03088fa0eb7e27ca60a05eba5d4bdd180fc82dbb2ffd53e390a945c04d41
canonical,Gemma4-12B,1,BA,0.4023,224210,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,1,F1m,0.3684,224210,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,2,BA,0.4071,224210,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,3,BA,0.1440,224210,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,4,BA,0.6986,357692,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,5,F1m raw,0.1651,30719,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,5,F1m corrected,0.1763,30719,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,6,F1g,0.0248,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,7,F1g,0.0791,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,8,F1g,0.0140,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,9,F1g,0.0463,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,10,F1g,0.0071,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,11,F1p,0.2692,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,12,F1p,0.2077,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Gemma4-12B,13,Acc,0.3960,1000,scores/gemma4.json,d187442f05efb7a72db3b16851b22d715aef533f8e0d514b9c910c5ababc3f8f
canonical,Qwen3.8-27B,1,BA,0.3414,224210,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,1,F1m,0.2703,224210,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,2,BA,0.3302,224210,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,3,BA,0.1265,224210,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,4,BA,0.6974,357692,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,5,F1m raw,0.1947,30719,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,5,F1m corrected,0.2613,30719,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,6,F1g,0.0269,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,7,F1g,0.0699,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,8,F1g,0.0209,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,9,F1g,0.0178,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,10,F1g,0.0131,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,11,F1p,0.6130,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,12,F1p,0.5621,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Qwen3.8-27B,13,Acc,0.4560,1000,scores/qwen38.json,e30b2e496cd2f57ddf081e0c4c74214c176f6a867ebe917f6b9b89d8b9e6079e
canonical,Gemma4-31B,1,BA,0.5035,224210,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,1,F1m,0.4870,224210,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,2,BA,0.4634,224210,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,3,BA,0.1652,224210,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,4,BA,0.6719,357692,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,5,F1m raw,0.1887,30719,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,5,F1m corrected,0.1958,30719,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,6,F1g,0.0556,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,7,F1g,0.1003,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,8,F1g,0.0382,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,9,F1g,0.0502,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,10,F1g,0.0229,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,11,F1p,0.4931,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,12,F1p,0.5108,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,Gemma4-31B,13,Acc,0.4620,1000,scores/gemma31.json,6272a3bdcae601650b298f9b675b608c22fdf3325a8e9a477d4503ebfd4a7a85
canonical,DeepSeek-VL2,1,BA,0.1510,224210,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,1,F1m,0.1035,224210,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,2,BA,0.1595,224210,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,3,BA,0.1103,224210,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,4,BA,0.5983,357692,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,5,F1m raw,0.0554,30719,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,5,F1m corrected,0.1563,30719,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,6,F1g,0.0005,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,7,F1g,0.0282,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,8,F1g,0.0000,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,9,F1g,0.0105,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,10,F1g,0.0000,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,11,F1p,0.1043,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,12,F1p,0.1127,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,DeepSeek-VL2,13,Acc,0.2950,1000,scores/deepseek_full.json,2ee75b7c61a53174fcc05f71b807b6f59e1d796cad45e717829f51de11f66e87
canonical,Qwen3-VL-32B,1,BA,0.4822,224210,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,1,F1m,0.3688,224210,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,2,BA,0.4739,224210,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,3,BA,0.1110,224210,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,4,BA,0.6742,357692,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,5,F1m raw,0.1625,30719,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,5,F1m corrected,0.1953,30719,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,6,F1g,0.0197,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,7,F1g,0.0839,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,8,F1g,0.0022,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,9,F1g,0.0452,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,10,F1g,0.0047,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,11,F1p,0.4315,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,12,F1p,0.3790,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
canonical,Qwen3-VL-32B,13,Acc,0.4020,1000,scores/qwen32.json,c1a29c620cbb32757a744bbb06a15354df563fda07cb70eec8e5d99532c1606d
forced,VGL-stGen,6,F1g,0.1173,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,VGL-stGen,7,F1g,0.0965,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,VGL-stGen,8,F1g,0.0604,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,VGL-stGen,9,F1g,0.0484,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,VGL-stGen,10,F1g,0.2828,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,VGL-stGen,13,Acc,0.7420,1000,scores_outputs_forced/vgl.json,c4b821460b32a543bcb349aa9914f21e51e8e2a886645cf58b21c73ee7436136
forced,MedGemma-1.5-4B,6,F1g,0.0005,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,MedGemma-1.5-4B,7,F1g,0.0140,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,MedGemma-1.5-4B,8,F1g,0.0065,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,MedGemma-1.5-4B,9,F1g,0.0141,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,MedGemma-1.5-4B,10,F1g,0.0011,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,MedGemma-1.5-4B,13,Acc,0.3620,1000,scores_outputs_forced/medgemma.json,5f565242020ca4f2ace8ac5148df1819b87a6ebda07c58db0a044ed4dd319b35
forced,Gemma3-4B,6,F1g,0.0186,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Gemma3-4B,7,F1g,0.0625,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Gemma3-4B,8,F1g,0.0088,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Gemma3-4B,9,F1g,0.0180,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Gemma3-4B,10,F1g,0.0057,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Gemma3-4B,13,Acc,0.3530,1000,scores_outputs_forced/gemma.json,0103b18dd6cc1df18a3c36995e649e7a83fbc741f6dc59fc3b9d9497fa526e78
forced,Qwen3-VL-8B,6,F1g,0.0024,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,Qwen3-VL-8B,7,F1g,0.0850,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,Qwen3-VL-8B,8,F1g,0.0210,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,Qwen3-VL-8B,9,F1g,0.0380,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,Qwen3-VL-8B,10,F1g,0.0032,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,Qwen3-VL-8B,13,Acc,0.3500,1000,scores_outputs_forced/qwen.json,e4118955351425d601b41a222f3d27d3cb66c70c86965610b690d78ef50ca152
forced,DeepSeek-VL2-small,6,F1g,0.0000,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,DeepSeek-VL2-small,7,F1g,0.0103,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,DeepSeek-VL2-small,8,F1g,0.0020,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,DeepSeek-VL2-small,9,F1g,0.0028,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,DeepSeek-VL2-small,10,F1g,0.0043,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,DeepSeek-VL2-small,13,Acc,0.0630,1000,scores_outputs_forced/deepseek.json,15f0736e813c2ab76ebabc1c2b27348bfd9af0722371364a962909feedb60876
forced,GLM-4.6V-Flash,6,F1g,0.0082,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,GLM-4.6V-Flash,7,F1g,0.0501,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,GLM-4.6V-Flash,8,F1g,0.0135,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,GLM-4.6V-Flash,9,F1g,0.0262,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,GLM-4.6V-Flash,10,F1g,0.0040,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,GLM-4.6V-Flash,13,Acc,0.4220,1000,scores_outputs_forced/glm.json,48110039a4fc6b5e615477f07006ae6e8b6710c2f67937864f7a7842f7720e0e
forced,Gemma4-12B,6,F1g,0.0497,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Gemma4-12B,7,F1g,0.0810,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Gemma4-12B,8,F1g,0.0300,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Gemma4-12B,9,F1g,0.0453,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Gemma4-12B,10,F1g,0.0244,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Gemma4-12B,13,Acc,0.3980,1000,scores_outputs_forced/gemma4.json,e393df8b17bd25d601122e140cdf251455e1eebac9d28ec4c1f1d9b45988c940
forced,Qwen3.8-27B,6,F1g,0.0237,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Qwen3.8-27B,7,F1g,0.0699,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Qwen3.8-27B,8,F1g,0.0198,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Qwen3.8-27B,9,F1g,0.0456,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Qwen3.8-27B,10,F1g,0.0118,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Qwen3.8-27B,13,Acc,0.4560,1000,scores_outputs_forced/qwen38.json,57f6c76b332fd3f492fc52cbbede34efad20c592368a9e5627845e7e09f39e73
forced,Gemma4-31B,6,F1g,0.0611,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,Gemma4-31B,7,F1g,0.0995,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,Gemma4-31B,8,F1g,0.0392,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,Gemma4-31B,9,F1g,0.0508,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,Gemma4-31B,10,F1g,0.0230,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,Gemma4-31B,13,Acc,0.4720,1000,scores_outputs_forced/gemma31.json,768ae6eb88f414fbbf13d374756074fe459ca79a6eb9a146b2e773888a1ec1bf
forced,DeepSeek-VL2,6,F1g,0.0005,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,DeepSeek-VL2,7,F1g,0.0281,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,DeepSeek-VL2,8,F1g,0.0000,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,DeepSeek-VL2,9,F1g,0.0131,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,DeepSeek-VL2,10,F1g,0.0000,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,DeepSeek-VL2,13,Acc,0.2950,1000,scores_outputs_forced/deepseek_full.json,e10faecda93ae2d5e531230f1f1500a4f7d7165ccee693246340a0eb7cdef8de
forced,Qwen3-VL-32B,6,F1g,0.0197,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719
forced,Qwen3-VL-32B,7,F1g,0.0839,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719
forced,Qwen3-VL-32B,8,F1g,0.0022,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719
forced,Qwen3-VL-32B,9,F1g,0.0452,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719
forced,Qwen3-VL-32B,10,F1g,0.0047,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719
forced,Qwen3-VL-32B,13,Acc,0.4020,1000,scores_outputs_forced/qwen32.json,acc572d9ce6f840134a59efb5c3a00452f5535fb0a0fa347dda6a49d998d4719


==> anc/vlm_benchmark/model_conditions.csv <==
model,repository,revision,task4_precision,other_tasks_precision,native_image_processing,effective_attention,torch,transformers,bitsandbytes
VGL-stGen,google/medgemma-1.5-4b-it,91850547d9f0b2fdd21aa7c5f4f3d1a8a52c243b,BF16,NF4,Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured.,SDPA tasks 1-9; eager tasks 10-13.,2.5.1+cu121,4.50.0,0.48.1
MedGemma-1.5-4B,google/medgemma-1.5-4b-it,91850547d9f0b2fdd21aa7c5f4f3d1a8a52c243b,BF16,NF4,Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured.,SDPA tasks 1-9; eager tasks 10-13.,2.5.1+cu121,4.50.0,0.48.1
Gemma3-4B,google/gemma-3-4b-it,093f9f388b31de276ce2de164bdc2081324b9767,BF16,NF4,Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured.,SDPA tasks 1-9; eager tasks 10-13.,2.5.1+cu121,4.50.0,0.48.1
Qwen3-VL-8B,Qwen/Qwen3-VL-8B-Instruct,0c351dd01ed87e9c1b53cbc748cba10e6187ff3b,BF16,NF4,"Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
Qwen3-VL-32B,Qwen/Qwen3-VL-32B-Instruct,0cfaf48183f594c314753d30a4c4974bc75f3ccb,BF16,NF4,"Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
Gemma4-12B,google/gemma-4-12B-it,5926caa4ec0cac5cbfadaf4077420520de1d5205,BF16,NF4,Native variable-resolution 16-pixel patches; pooling kernel 3; max 280 soft tokens; rescale 1/255; no image normalization.,SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
GLM-4.6V-Flash,zai-org/GLM-4.6V-Flash,411bb4d77144a3f03accbf4b780f5acb8b7cde4e,BF16,NF4,"Native dynamic resolution; 14-pixel patches; spatial merge 2; configured pixel budget 12,544 to 9,633,792 with temporal patch size 2; CLIP mean/std.",SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
Qwen3.8-27B,Qwen/Qwen3.8-27B,1d4bf0f2ff6012fd82039f2fa52739d0dd7c60c0,BF16,NF4,"Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
Gemma4-31B,google/gemma-4-31B-it,842da3794eaa0b77d5f08bae87a17459d91ff475,BF16,NF4,Native variable-resolution 16-pixel patches; pooling kernel 3; max 280 soft tokens; rescale 1/255; no image normalization.,SDPA tasks 1-9; eager tasks 10-13.,2.12.0+cu126,5.10.2,0.48.1
DeepSeek-VL2-small,deepseek-ai/deepseek-vl2-small,6033e16432a1d771cf9fe4a6f894ff5e5e1459af,BF16,NF4,Native dynamic tiling on 384-pixel tiles; patch size 14; downsample ratio 2; mean/std 0.5; source candidate resolutions preserved.,Eager language attention for all tasks; xformers memory-efficient vision attention in vendor siglip_vit.py.,2.5.1+cu121,4.38.2,0.48.1
DeepSeek-VL2,deepseek-ai/deepseek-vl2,f363772d1c47f4239dd844015b4bd53beb87951b,BF16,NF4,Native dynamic tiling on 384-pixel tiles; patch size 14; downsample ratio 2; mean/std 0.5; source candidate resolutions preserved.,Eager language attention for all tasks; xformers memory-efficient vision attention in vendor siglip_vit.py.,2.5.1+cu121,4.38.2,0.48.1


==> anc/vlm_benchmark/model_conditions.json <==
{
  "checked_date": "2026-10-06",
  "scope": "Completed Table 4-condition runs, eleven models. Settings extracted without loading model weights or running inference.",
  "status": "PASS_WITH_DOCUMENTED_METADATA_CORRECTION",
  "common": {
    "precision_by_task": {
      "1": "nf4",
      "2": "nf4",
      "3": "nf4",
      "4": "bf16",
      "5": "nf4",
      "6": "nf4",
      "7": "nf4",
      "8": "nf4",
      "9": "nf4",
      "10": "nf4",
      "11": "nf4",
      "12": "nf4",
      "13": "nf4"
    },
    "nf4": {
      "quant_type": "nf4",
      "double_quant": true,
      "compute_dtype": "bfloat16",
      "scope": "Supported linear layers; embeddings, normalization, convolutional/other unsupported parameters are not all 4-bit."
    },
    "tasks_2_3_nonquantized_parameter_handling": "prepare_model_for_kbit_training(use_gradient_checkpointing=False) plus bfloat16 autocast; this preparation casts eligible non-4-bit parameters to float32.",
    "attention_recipe": "SDPA for tasks 1-9; eager for tasks 10-13. DeepSeek vendor language attention is eager for every task.",
    "source_image_policy": "Same canonical image files and inputs. Native checkpoint image processors and chat templates retained; processor output resolution is not forced equal across architectures.",
    "effective_per_item_image_tensors": "Not logged in the inspected per-job metadata. Fixed/native configuration values below are configuration evidence, not a retrospective measurement of every image tensor.",
    "padding_side": "left",
    "generation": "Greedy; original task-specific token budgets and batches; model-native tokens/templates.",
    "precision_arm": "One original precision per task, not a BF16-versus-NF4 sensitivity experiment.",
    "excluded_model": "zai-org/GLM-4.6V full model was excluded under the recorded user decision."
  },
  "sources": [
    {
      "path": "research/codex_review/table4_reproduction_2026_10_01/harness/hooks.py",
      "sha256": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97"
    },
    {
      "path": "research/codex_review/table4_reproduction_2026_10_01/harness/DESIGN.md",
      "sha256": "ae2c7b585f06d6d803c2373ecb2314aa42276b7b27bc9b339d51e427627e980d"
    }
  ],
  "models": [
    {
      "key": "vgl",
      "display_name": "VGL-stGen",
      "model_repository": "google/medgemma-1.5-4b-it",
      "family_adapter": "canon",
      "model_config": {
        "model_type": "gemma3",
        "architectures": [
          "Gemma3ForConditionalGeneration"
        ],
        "mm_tokens_per_image": 256
      },
      "cached_files": {
        "config.json": {
          "sha256": "300c724c2c1fcdea39f1e21865cb1b14a605f1e3bb5ef50550faaa48da944fc8",
          "bytes": 2551
        },
        "preprocessor_config.json": {
          "sha256": "5b2f684b616a25f3cd4a700e5e471a07fcaabc5ec07871d2231b7e376e8648ce",
          "bytes": 570
        },
        "processor_config.json": {
          "sha256": "3ffd5f11778dc73e2b69b3c00535e4121e1badf7018136263cd17b5b34fbaa53",
          "bytes": 70
        },
        "tokenizer_config.json": {
          "sha256": "88269475414d45d3e59892d3519b0d4e28ec6416fecf6b523fb986cbe452075f",
          "bytes": 1155415
        },
        "special_tokens_map.json": {
          "sha256": "2f7b0adf4fb469770bb1490e3e35df87b1dc578246c5e7e6fc76ecf33213a397",
          "bytes": 662
        },
        "chat_template.jinja": {
          "sha256": "7de1c58e208eda46e9c7f86397df37ec49883aeece39fb961e0a6b24088dd3c4",
          "bytes": 1532
        },
        "generation_config.json": {
          "sha256": "921a391e0d387377b4c4a05273a68b7bc2196cf2a272ee605007853ea37f3224",
          "bytes": 115
        },
        "model.safetensors.index.json": {
          "sha256": "77f4b67de084c31c7bcd373b039908108eee6c6181607e6d53da730e5f0bc659",
          "bytes": 90558
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/vgl/t1/part0/meta.json",
          "source_sha256": "6fc36e5d83dc8e758784d46f761d7cb168e6fd2e0afcc2c8c4d0eed147a17766"
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/vgl/t4/part0/meta.json",
          "source_sha256": "9ddf34aaeac3e133d6e3e2831250ea68f54b218eed5e1ab42ce373ecc9983225"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "748236c4650812f97c0dcd867b6bbe83fbede5b07b1c43f0cc6b8d71eec89137",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/vgl/t10_13/part0/meta.json",
          "source_sha256": "1164923fdb0ca050c05c14ecd0c75a13ec8b6971898bc59e590438f2adc4258c"
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/vgl/t23/part0/meta.json",
          "source_sha256": "552c88b14b5dab0a69bb1f94ddd684e8b7381deea5e003669aa91c2c1981e29e"
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "91850547d9f0b2fdd21aa7c5f4f3d1a8a52c243b",
        "basis": "Cache-resolved main plus harness DESIGN section 2; jobs used repository name without an explicit revision argument.",
        "explicitly_pinned_in_loader": false,
        "equivalent_revision": "e9792da5fb8ee651083d345ec4bce07c3c9f1641",
        "current_cached_small_file_equality": {
          "config.json": true,
          "preprocessor_config.json": true,
          "processor_config.json": true,
          "tokenizer_config.json": true,
          "model.safetensors.index.json": true
        }
      },
      "image_preprocessing": {
        "processor_class": "Gemma3Processor",
        "native_image_config": {
          "do_convert_rgb": true,
          "do_normalize": true,
          "do_pan_and_scan": null,
          "do_rescale": true,
          "do_resize": true,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_processor_type": "Gemma3ImageProcessor",
          "image_seq_length": 256,
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "pan_and_scan_max_num_crops": null,
          "pan_and_scan_min_crop_size": null,
          "pan_and_scan_min_ratio_to_activate": null,
          "processor_class": "Gemma3Processor",
          "resample": 2,
          "rescale_factor": 0.00392156862745098,
          "size": {
            "height": 896,
            "width": 896
          }
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured."
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": [],
      "adaptation": {
        "non_task4": "NF4 MedGemma plus deployed post6 adapter",
        "task4": "Previously merged bfloat16 post6 checkpoint, no separate PEFT adapter at loading",
        "rank": 96,
        "lora_alpha": 32,
        "adapter_config_sha256": "772c2e0399be2f8a7884b792fd84ef27795fd3e6f0d8fb1f450ec2c10283ffc0",
        "adapter_weights_sha256": "14600e8d510fda224cd80937372163e6d3c34eab55e6470084052966d3179572",
        "merged_config_sha256": "a05c89f268ec44dacbd0b1eef71ad3cac4f002d758fe8b02b343aedeb84a2d0d",
        "merged_weight_index_sha256": "2975bd228c06f2ffc33b72bc3e816dc5677f263647f1051dd053d04958d83417",
        "merged_processor_file_comparison": {
          "preprocessor_config.json": false,
          "processor_config.json": true,
          "tokenizer_config.json": false
        }
      }
    },
    {
      "key": "medgemma",
      "display_name": "MedGemma-1.5-4B",
      "model_repository": "google/medgemma-1.5-4b-it",
      "family_adapter": "canon",
      "model_config": {
        "model_type": "gemma3",
        "architectures": [
          "Gemma3ForConditionalGeneration"
        ],
        "mm_tokens_per_image": 256
      },
      "cached_files": {
        "config.json": {
          "sha256": "300c724c2c1fcdea39f1e21865cb1b14a605f1e3bb5ef50550faaa48da944fc8",
          "bytes": 2551
        },
        "preprocessor_config.json": {
          "sha256": "5b2f684b616a25f3cd4a700e5e471a07fcaabc5ec07871d2231b7e376e8648ce",
          "bytes": 570
        },
        "processor_config.json": {
          "sha256": "3ffd5f11778dc73e2b69b3c00535e4121e1badf7018136263cd17b5b34fbaa53",
          "bytes": 70
        },
        "tokenizer_config.json": {
          "sha256": "88269475414d45d3e59892d3519b0d4e28ec6416fecf6b523fb986cbe452075f",
          "bytes": 1155415
        },
        "special_tokens_map.json": {
          "sha256": "2f7b0adf4fb469770bb1490e3e35df87b1dc578246c5e7e6fc76ecf33213a397",
          "bytes": 662
        },
        "chat_template.jinja": {
          "sha256": "7de1c58e208eda46e9c7f86397df37ec49883aeece39fb961e0a6b24088dd3c4",
          "bytes": 1532
        },
        "generation_config.json": {
          "sha256": "921a391e0d387377b4c4a05273a68b7bc2196cf2a272ee605007853ea37f3224",
          "bytes": 115
        },
        "model.safetensors.index.json": {
          "sha256": "77f4b67de084c31c7bcd373b039908108eee6c6181607e6d53da730e5f0bc659",
          "bytes": 90558
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "e55c37885c653b9d41b840281877d3861aa1870dfac8baf0a74df0de1be8a306",
            "hooks.py": "55ec72c69398c562d84a3b9ea3f16d22ff30e3d401009dd9ccfc102ea1852107",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/medgemma/t1/part0/meta.json",
          "source_sha256": "63ba6244cac452f30b512957b1946abb41c5398a55446bd5fbe3449da83df97c"
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/medgemma/t4/part0/meta.json",
          "source_sha256": "d8394ae96da2add5aa3ba6df39ad18e756798aa324322f013affaebd8a5be736"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "e55c37885c653b9d41b840281877d3861aa1870dfac8baf0a74df0de1be8a306",
            "hooks.py": "55ec72c69398c562d84a3b9ea3f16d22ff30e3d401009dd9ccfc102ea1852107",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/medgemma/t10_13/part0/meta.json",
          "source_sha256": "baac45d2781de30b4d9cdd5f10d43612f8ff66783de78ea19e63f10cf7a35d71"
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/medgemma/t23/part0/meta.json",
          "source_sha256": "27414ef7f58bbedb7b1715b2996055fbd70b804a47bb2a294fab7dd3e50aa60e"
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "91850547d9f0b2fdd21aa7c5f4f3d1a8a52c243b",
        "basis": "Cache-resolved main plus harness DESIGN section 2; jobs used repository name without an explicit revision argument.",
        "explicitly_pinned_in_loader": false,
        "equivalent_revision": "e9792da5fb8ee651083d345ec4bce07c3c9f1641",
        "current_cached_small_file_equality": {
          "config.json": true,
          "preprocessor_config.json": true,
          "processor_config.json": true,
          "tokenizer_config.json": true,
          "model.safetensors.index.json": true
        }
      },
      "image_preprocessing": {
        "processor_class": "Gemma3Processor",
        "native_image_config": {
          "do_convert_rgb": true,
          "do_normalize": true,
          "do_pan_and_scan": null,
          "do_rescale": true,
          "do_resize": true,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_processor_type": "Gemma3ImageProcessor",
          "image_seq_length": 256,
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "pan_and_scan_max_num_crops": null,
          "pan_and_scan_min_crop_size": null,
          "pan_and_scan_min_ratio_to_activate": null,
          "processor_class": "Gemma3Processor",
          "resample": 2,
          "rescale_factor": 0.00392156862745098,
          "size": {
            "height": 896,
            "width": 896
          }
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured."
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "gemma",
      "display_name": "Gemma3-4B",
      "model_repository": "google/gemma-3-4b-it",
      "family_adapter": "canon",
      "model_config": {
        "model_type": "gemma3",
        "architectures": [
          "Gemma3ForConditionalGeneration"
        ],
        "mm_tokens_per_image": 256
      },
      "cached_files": {
        "config.json": {
          "sha256": "9059f680f4dbd1957f35cb44b9fdd6948f4792db7a7a35ee353ea42e68adf7ff",
          "bytes": 855,
          "download_hash_matches": true
        },
        "preprocessor_config.json": {
          "sha256": "f688d6bb20c5017601c4011de7ca656da8485b540b05013efdaf986c0fcc918d",
          "bytes": 570,
          "download_hash_matches": true
        },
        "processor_config.json": {
          "sha256": "3ffd5f11778dc73e2b69b3c00535e4121e1badf7018136263cd17b5b34fbaa53",
          "bytes": 70,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "bfe25c2735e395407beb78456ea9a6984a1f00d8c16fa04a8b75f2a614cf53e1",
          "bytes": 1156999,
          "download_hash_matches": true
        },
        "special_tokens_map.json": {
          "sha256": "2f7b0adf4fb469770bb1490e3e35df87b1dc578246c5e7e6fc76ecf33213a397",
          "bytes": 662,
          "download_hash_matches": true
        },
        "chat_template.json": {
          "sha256": "fe16baf728db49457cde32802cd7efc0ac8a7a9877dbe22fe3322b2d9dc6ccd9",
          "bytes": 1615,
          "download_hash_matches": true
        },
        "generation_config.json": {
          "sha256": "fd9324becc53c4be610db39e13a613006f09fd6ef71a95fb6320dc33157490a3",
          "bytes": 215,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "77f4b67de084c31c7bcd373b039908108eee6c6181607e6d53da730e5f0bc659",
          "bytes": 90558,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma/t1/part0/meta.json",
          "source_sha256": "fd3fe370bc9881dd3fdfd6a93330658928ea6640556dc33a67046537905a248e"
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma/t4/part0/meta.json",
          "source_sha256": "64072c51753aeab1f028878a92613e20abe272d075456c953fd10a2dd6d5431f"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma/t10_13/part0/meta.json",
          "source_sha256": "b3c8fd4af1ed94e85a9536626fabc39594c093ded9622bb6c7581a5de8198a5c"
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.50.0",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.21.4"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 400,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma/t23/part0/meta.json",
          "source_sha256": "a4a14b5289e2cf9fe9099ef6021ba8f26217dab817a1b3d786b1a2164dd083e6"
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "093f9f388b31de276ce2de164bdc2081324b9767",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/GEMMA_MODEL.json",
        "download_record_sha256": "59692342841c63f441b5e35dc6706abea31898cd121d3a27bdcb900d36190759",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Gemma3Processor",
        "native_image_config": {
          "do_convert_rgb": null,
          "do_normalize": true,
          "do_pan_and_scan": null,
          "do_rescale": true,
          "do_resize": true,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_processor_type": "Gemma3ImageProcessor",
          "image_seq_length": 256,
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "pan_and_scan_max_num_crops": null,
          "pan_and_scan_min_crop_size": null,
          "pan_and_scan_min_ratio_to_activate": null,
          "processor_class": "Gemma3Processor",
          "resample": 2,
          "rescale_factor": 0.00392156862745098,
          "size": {
            "height": 896,
            "width": 896
          }
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native Gemma 3 resize to 896 x 896; mean/std 0.5; 256 image tokens configured."
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "qwen",
      "display_name": "Qwen3-VL-8B",
      "model_repository": "Qwen/Qwen3-VL-8B-Instruct",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "qwen3_vl",
        "architectures": [
          "Qwen3VLForConditionalGeneration"
        ]
      },
      "cached_files": {
        "config.json": {
          "sha256": "5cd452860dc1e9c29dd71cc3cef7f39b338b7a40793f7a260655c2d3568f3661",
          "bytes": 1474
        },
        "preprocessor_config.json": {
          "sha256": "27225450ac9c6529872ee1924fcb0962ff5634834f817040f444118116f4e516",
          "bytes": 390
        },
        "tokenizer_config.json": {
          "sha256": "c2da771801886ad9ae98181793ffd3dfb7f1af30f6f7c6a4e15d7dbba52e2399",
          "bytes": 10868
        },
        "chat_template.json": {
          "sha256": "5c72a170d2a4a1a3bc5adad2e689ae28138a9700e5b8c96c0266331e86c0acce",
          "bytes": 5499
        },
        "generation_config.json": {
          "sha256": "8469742d1fce0de951c8909b26a2c0c0d8490837ce476efb114da9e0cefc4d44",
          "bytes": 269
        },
        "model.safetensors.index.json": {
          "sha256": "520b2e05079402e9468a8701d03d1154d14b2599593afb6effa7fb60c1bff070",
          "bytes": 67759
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 368,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen/t1/part0/meta.json",
          "source_sha256": "73f0a25b502cac49d49f37af59491dd0a6dff6e3493507fe468c8ac4229d858a",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen/t4/part0/meta.json",
          "source_sha256": "3cfac14aa308165d74c6a81b428b4f747fa7390ef1155e032e0c9f087b578d77"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 368,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen/t10_13/part0/meta.json",
          "source_sha256": "a548135a9b1a174de2f107119f98abec99d2bf71eee825a77bcf01b48cde81e2",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 368,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen/t23/part0/meta.json",
          "source_sha256": "ff17ee63dd7c86c278ea91afd90f8226952dbde2a93ecf7b03b2c9f365b6b379",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "0c351dd01ed87e9c1b53cbc748cba10e6187ff3b",
        "basis": "Explicit revision-bearing Hugging Face snapshot path in harness MODELS",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Qwen3VLProcessor",
        "native_image_config": {
          "size": {
            "longest_edge": 16777216,
            "shortest_edge": 65536
          },
          "patch_size": 16,
          "temporal_patch_size": 2,
          "merge_size": 2,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "processor_class": "Qwen3VLProcessor",
          "image_processor_type": "Qwen2VLImageProcessorFast"
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",
        "size_field_units": "Native Qwen/GLM shortest_edge and longest_edge configuration fields represent image pixel-area bounds, not literal edge lengths.",
        "pixel_budget_implementation": {
          "module": "transformers.models.qwen2_vl.image_processing_qwen2_vl",
          "sha256": "f19497685281402691f0049a0ab5be8085f92fb5c37adfcc680e4ccd17863a77"
        }
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "qwen32",
      "display_name": "Qwen3-VL-32B",
      "model_repository": "Qwen/Qwen3-VL-32B-Instruct",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "qwen3_vl",
        "architectures": [
          "Qwen3VLForConditionalGeneration"
        ]
      },
      "cached_files": {
        "config.json": {
          "sha256": "d2dd0c60d01b9e195d9447c52da61c7302d28828524914c044d9c6e1b81d0427",
          "bytes": 1474
        },
        "preprocessor_config.json": {
          "sha256": "27225450ac9c6529872ee1924fcb0962ff5634834f817040f444118116f4e516",
          "bytes": 390
        },
        "tokenizer_config.json": {
          "sha256": "c2da771801886ad9ae98181793ffd3dfb7f1af30f6f7c6a4e15d7dbba52e2399",
          "bytes": 10868
        },
        "chat_template.json": {
          "sha256": "5c72a170d2a4a1a3bc5adad2e689ae28138a9700e5b8c96c0266331e86c0acce",
          "bytes": 5499
        },
        "generation_config.json": {
          "sha256": "1e241830b48b397cb0900101421df5450baddc7adf01e5fc86b5615865f3bae4",
          "bytes": 269
        },
        "model.safetensors.index.json": {
          "sha256": "06c952c569285870b811989b794b9766493e280fb77fbcb957fc4e5fcf25403a",
          "bytes": 97831
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 564,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen32/t1/part0/meta.json",
          "source_sha256": "490574f54d37c1bdaf7307fe6af8fb58e7f6f30c0c4d9bb81f8fa0a3f4141f19",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen32/t4/part0/meta.json",
          "source_sha256": "c54d658dbb7810772dea1ad1ed25db31442dfd1cdbf3d3d38a55a0cf1f3bbdfe"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 564,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen32/t10_13/part0/meta.json",
          "source_sha256": "84d17d7271f57091f2e04f633e8ca6965d46f80d5d6e2d1f7da8e11ab77116d1",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 564,
          "eos_token_id": 151645,
          "pad_token_id": 151643,
          "padding_side": "left",
          "eot_ids": [
            151643,
            151645
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen32/t23/part0/meta.json",
          "source_sha256": "29ba66f1c1883a3ca27147f5f17538fb039df65bbd394dc9e0c61e50dc0318b2",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "0cfaf48183f594c314753d30a4c4974bc75f3ccb",
        "basis": "Explicit revision-bearing Hugging Face snapshot path in harness MODELS",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Qwen3VLProcessor",
        "native_image_config": {
          "size": {
            "longest_edge": 16777216,
            "shortest_edge": 65536
          },
          "patch_size": 16,
          "temporal_patch_size": 2,
          "merge_size": 2,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "processor_class": "Qwen3VLProcessor",
          "image_processor_type": "Qwen2VLImageProcessorFast"
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",
        "size_field_units": "Native Qwen/GLM shortest_edge and longest_edge configuration fields represent image pixel-area bounds, not literal edge lengths.",
        "pixel_budget_implementation": {
          "module": "transformers.models.qwen2_vl.image_processing_qwen2_vl",
          "sha256": "f19497685281402691f0049a0ab5be8085f92fb5c37adfcc680e4ccd17863a77"
        }
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "gemma4",
      "display_name": "Gemma4-12B",
      "model_repository": "google/gemma-4-12B-it",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "gemma4_unified",
        "architectures": [
          "Gemma4UnifiedForConditionalGeneration"
        ]
      },
      "cached_files": {
        "config.json": {
          "sha256": "478c46e8d2c52d5c2d85bf67e3b3e8c90e7c9d91086cee27e3c267907e936bd9",
          "bytes": 4423
        },
        "processor_config.json": {
          "sha256": "6b938e76555b3e9946890770e1abcd442a4718f34041a58e8139dc8ad34545c9",
          "bytes": 1382
        },
        "tokenizer_config.json": {
          "sha256": "09e6222fd7049dae603d0f61a8b10af5a813f22dca10e6cdc6918f76d7661104",
          "bytes": 2102
        },
        "chat_template.jinja": {
          "sha256": "36e3a42e5cf14cd0020e72d92e1fdd9970f59b82170e421f0cbe1bb42bead3f0",
          "bytes": 17466
        },
        "generation_config.json": {
          "sha256": "a8349d9bd64cc5841297fcb5002f0fdc4749c473c8f1b10ea337f9ce4ee7014e",
          "bytes": 260
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 328,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma4/t1/part0/meta.json",
          "source_sha256": "afda0f1ef1210199c5bf9f1b5a3c9ba3d4ee14652ddc91838a2ec4e7028a3ee3",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma4/t4/part0/meta.json",
          "source_sha256": "13720a726b07f9011decacf2fb0567d14c3a362465044616b525ced7688b194f"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 328,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma4/t10_13/part0/meta.json",
          "source_sha256": "e9f14cb71d4b7b8e9eaa699f3eedbb7807566aca381042e88528f27ccc64c647",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 328,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma4/t23/part0/meta.json",
          "source_sha256": "66a6eb999fe59ce51cdd501f61ed0a20af3421ed43cb2d9bc0cbfe6e9ffca3b9",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "5926caa4ec0cac5cbfadaf4077420520de1d5205",
        "basis": "Explicit revision-bearing Hugging Face snapshot path in harness MODELS",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Gemma4UnifiedProcessor",
        "native_image_config": {
          "do_convert_rgb": true,
          "do_normalize": false,
          "do_rescale": true,
          "do_resize": true,
          "image_mean": [
            0.0,
            0.0,
            0.0
          ],
          "image_processor_type": "Gemma4UnifiedImageProcessor",
          "image_std": [
            1.0,
            1.0,
            1.0
          ],
          "max_soft_tokens": 280,
          "patch_size": 16,
          "pooling_kernel_size": 3,
          "resample": 3,
          "rescale_factor": 0.00392156862745098
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native variable-resolution 16-pixel patches; pooling kernel 3; max 280 soft tokens; rescale 1/255; no image normalization."
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": [
        "lm_head",
        "model.language_model.embed_tokens",
        "patch_dense",
        "input_proj",
        "embedding_projection"
      ],
      "nf4_exception_note": "patch_dense, input_proj and embedding_projection stay unquantized to support native image-input dtype casts, in addition to lm_head and input embeddings. On tasks 2-3, k-bit preparation can cast eligible unquantized weights to float32; do not claim they remain BF16 in every task."
    },
    {
      "key": "glm",
      "display_name": "GLM-4.6V-Flash",
      "model_repository": "zai-org/GLM-4.6V-Flash",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "glm4v",
        "architectures": [
          "Glm4vForConditionalGeneration"
        ]
      },
      "cached_files": {
        "config.json": {
          "sha256": "ef88f66ef623085cd86f5fd14bd6647a0b7175b9a25773049b82611d4ac82181",
          "bytes": 1580,
          "download_hash_matches": true
        },
        "preprocessor_config.json": {
          "sha256": "02cc50c36240882ae35e8cd4077a25a379664108185d728d261cb785aefeccff",
          "bytes": 367,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "13809913afa65678aff5d54d888720c30cb000d0e9a85799ef22d1ca9dfdf228",
          "bytes": 7341,
          "download_hash_matches": true
        },
        "chat_template.jinja": {
          "sha256": "bf6cfe131f9af1cdbe0e1e4bda8cd56154e63d95d50df697155654bde7b387fd",
          "bytes": 4605,
          "download_hash_matches": true
        },
        "generation_config.json": {
          "sha256": "e9527bdf03e7d4971f9cacdbcf81a5fe04b10b64fc478bba6bf389cc0e597b72",
          "bytes": 239,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "a74197619c081601ce39a5d2e31a1a56b7b5a4a62ffbfd5c0dd5fef8615eff8d",
          "bytes": 66392,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 364,
          "eos_token_id": 151329,
          "pad_token_id": 151329,
          "padding_side": "left",
          "eot_ids": [
            151329,
            151336,
            151338,
            151348
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/glm/t1/part0/meta.json",
          "source_sha256": "4c2ebf2556f95dd5084517a15677127dd03891b7ab11805b0789330485db0558",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 151329,
          "pad_token_id": 151329,
          "padding_side": "left",
          "eot_ids": [
            151329,
            151336,
            151338,
            151348
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/glm/t4/part0/meta.json",
          "source_sha256": "ed264af11b3ca682bed7387f5df045932587914d331930800573ad6a7e56ae50"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 364,
          "eos_token_id": 151329,
          "pad_token_id": 151329,
          "padding_side": "left",
          "eot_ids": [
            151329,
            151336,
            151338,
            151348
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/glm/t10_13/part0/meta.json",
          "source_sha256": "13a5a64009363749d27d1965c0ef5e199ab3fafe29d67fd40a5ef03795b9bb6f",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 364,
          "eos_token_id": 151329,
          "pad_token_id": 151329,
          "padding_side": "left",
          "eot_ids": [
            151329,
            151336,
            151338,
            151348
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/glm/t23/part0/meta.json",
          "source_sha256": "f05463f60127c9ccec4a99ad252d1572cbb1e7aa732b182fa7a2bdc59ee0a657",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "411bb4d77144a3f03accbf4b780f5acb8b7cde4e",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/GLM_MODEL.json",
        "download_record_sha256": "4f37720d4d6b43a7e9b170fe550ecd13c5564f7d549e39bf2fbf133260529b72",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Glm46VProcessor",
        "native_image_config": {
          "size": {
            "shortest_edge": 12544,
            "longest_edge": 9633792
          },
          "do_rescale": true,
          "patch_size": 14,
          "temporal_patch_size": 2,
          "merge_size": 2,
          "image_mean": [
            0.48145466,
            0.4578275,
            0.40821073
          ],
          "image_std": [
            0.26862954,
            0.26130258,
            0.27577711
          ],
          "image_processor_type": "Glm46VImageProcessor",
          "processor_class": "Glm46VProcessor"
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native dynamic resolution; 14-pixel patches; spatial merge 2; configured pixel budget 12,544 to 9,633,792 with temporal patch size 2; CLIP mean/std.",
        "size_field_units": "Native min_pixels/max_pixels bounds on temporal frames times height times width; still images are evaluated with num_frames=temporal_patch_size=2. These fields are not edge lengths or a fixed output image size.",
        "pixel_budget_implementation": {
          "module": "transformers.models.glm46v.image_processing_glm46v",
          "sha256": "41fa88e258a4b291f167d77085eee989dbebff1776c336121e2f4185b6e0eef1"
        }
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "qwen38",
      "display_name": "Qwen3.8-27B",
      "model_repository": "Qwen/Qwen3.8-27B",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "qwen3_5",
        "architectures": [
          "Qwen3_5ForConditionalGeneration"
        ]
      },
      "cached_files": {
        "config.json": {
          "sha256": "191e0af232104ed8b65258cf3fb2b842e288008baca7633c11b82a1ac7203aab",
          "bytes": 4312,
          "download_hash_matches": true
        },
        "preprocessor_config.json": {
          "sha256": "27225450ac9c6529872ee1924fcb0962ff5634834f817040f444118116f4e516",
          "bytes": 390,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "b11349aafa7cdc6a320767cf7ceb29ed82f7eda5d65e8e0819e76f0ce947bf27",
          "bytes": 17928,
          "download_hash_matches": true
        },
        "chat_template.jinja": {
          "sha256": "c3cf9e34abf4f9e36c2d72165aa9c132d3e2a725b6c2586aaa3a8af9d7a81041",
          "bytes": 8952,
          "download_hash_matches": true
        },
        "generation_config.json": {
          "sha256": "e70c136c1b78ddc1fb0905bac8e733a4dc448d4f852a5dd75143fffc70be550e",
          "bytes": 202,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "77042094076611b69791a610065f28b7013b8c621795fa86ddccc8bac7d1b9df",
          "bytes": 112216,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 606,
          "eos_token_id": 248046,
          "pad_token_id": 248044,
          "padding_side": "left",
          "eot_ids": [
            248044,
            248046
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen38/t1/part0/meta.json",
          "source_sha256": "d72c200dc65b372a31982403f20669c0effc62e59e96c8cd3cc4fc9936168b1a",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 248046,
          "pad_token_id": 248044,
          "padding_side": "left",
          "eot_ids": [
            248044,
            248046
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen38/t4/part0/meta.json",
          "source_sha256": "dd675d45e82e93cc5009c7717d241e53c3bb22d6081a54924293beae5bb58a67"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 606,
          "eos_token_id": 248046,
          "pad_token_id": 248044,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen38/t10_13/part0/meta.json",
          "source_sha256": "1bb7135e11b33d6107dc5f4624ef39756abdd1d211869633a0c17b4a6a7322f5",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 606,
          "eos_token_id": 248046,
          "pad_token_id": 248044,
          "padding_side": "left",
          "eot_ids": [
            248044,
            248046
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/qwen38/t23/part0/meta.json",
          "source_sha256": "5aa7e6dfa4f7664740c99e135377e6c2a03e145499c605d489173afb56ca9a5b",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "1d4bf0f2ff6012fd82039f2fa52739d0dd7c60c0",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/QWEN38_MODEL.json",
        "download_record_sha256": "bdd16452b361ead1a8f93d0255d59cdd013baf73dd4e4fedf29514c63272c3dd",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Qwen3VLProcessor",
        "native_image_config": {
          "size": {
            "longest_edge": 16777216,
            "shortest_edge": 65536
          },
          "patch_size": 16,
          "temporal_patch_size": 2,
          "merge_size": 2,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "processor_class": "Qwen3VLProcessor",
          "image_processor_type": "Qwen2VLImageProcessorFast"
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native dynamic resolution; 16-pixel patches; spatial merge 2; pixel-area bounds 65,536 to 16,777,216; mean/std 0.5.",
        "size_field_units": "Native Qwen/GLM shortest_edge and longest_edge configuration fields represent image pixel-area bounds, not literal edge lengths.",
        "pixel_budget_implementation": {
          "module": "transformers.models.qwen2_vl.image_processing_qwen2_vl",
          "sha256": "f19497685281402691f0049a0ab5be8085f92fb5c37adfcc680e4ccd17863a77"
        }
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": []
    },
    {
      "key": "gemma31",
      "display_name": "Gemma4-31B",
      "model_repository": "google/gemma-4-31B-it",
      "family_adapter": "hf",
      "model_config": {
        "model_type": "gemma4",
        "architectures": [
          "Gemma4ForConditionalGeneration"
        ],
        "vision_soft_tokens_per_image": 280
      },
      "cached_files": {
        "config.json": {
          "sha256": "e967dd38bc5cfd38bd09a995a7bf4a754075df2b46aba68f7fbb5a791e6d8dd1",
          "bytes": 4621,
          "download_hash_matches": true
        },
        "processor_config.json": {
          "sha256": "32bdf45d2ad4cc29a0822ddd157a182de76644f0419a6228d151495256e9813c",
          "bytes": 1689,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "9f4fec4b1dc6ecddf8f4a92e9caea5971c0e67d81309f3f9066a2bee8c362633",
          "bytes": 3082,
          "download_hash_matches": true
        },
        "chat_template.jinja": {
          "sha256": "ae53464bf3be25802b3a5b37def7fd89667067d7577049b3b2d74c4d8de4c6d4",
          "bytes": 18683,
          "download_hash_matches": true
        },
        "generation_config.json": {
          "sha256": "d4226bbe3117d2d253ba4609720ba82c6c4ce4627a9a6ae05387c78983ac03de",
          "bytes": 208,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "d4aff3b976d69c123a29d1c085d7ba4de1ac3f4ca1726a7f81e1b11462a64ea2",
          "bytes": 120246,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 599,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma31/t1/part0/meta.json",
          "source_sha256": "f114da9ef20c1afe480881c16caffbefdb199f32c75fb41780a5d0d7d057aa8a",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma31/t4/part0/meta.json",
          "source_sha256": "4da596439293b2e569eee1cc9ff9b6bfb37cf0aaec0194af57775a41ecf26917"
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 599,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma31/t10_13/part0/meta.json",
          "source_sha256": "d0ac0f5522088b589cc9d3956c79f5b5ca4504b0150051ffc213c517e565ed0c",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.12.0+cu126",
            "transformers": "5.10.2",
            "peft": "0.19.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.22.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 599,
          "eos_token_id": 1,
          "pad_token_id": 0,
          "padding_side": "left",
          "eot_ids": [
            1,
            50,
            106
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/gemma31/t23/part0/meta.json",
          "source_sha256": "09e1b6834a0835dacb594efd493f14b705da1ac513bf1c0de5cad35a1b1b01bf",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": [
              "lm_head",
              "model.language_model.embed_tokens",
              "patch_dense",
              "input_proj",
              "embedding_projection"
            ],
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "bnb_4bit_quant_storage": "uint8",
            "load_in_4bit": true,
            "load_in_8bit": false
          }
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "842da3794eaa0b77d5f08bae87a17459d91ff475",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/GEMMA31_MODEL.json",
        "download_record_sha256": "40d17bb8a0fb0954b43be34e239bcd5a6633b2accb262b29c858bf3e6724bd72",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "Gemma4Processor",
        "native_image_config": {
          "do_convert_rgb": true,
          "do_normalize": false,
          "do_rescale": true,
          "do_resize": true,
          "image_mean": [
            0.0,
            0.0,
            0.0
          ],
          "image_processor_type": "Gemma4ImageProcessor",
          "image_seq_length": 280,
          "image_std": [
            1.0,
            1.0,
            1.0
          ],
          "max_soft_tokens": 280,
          "patch_size": 16,
          "pooling_kernel_size": 3,
          "resample": 3,
          "rescale_factor": 0.00392156862745098
        },
        "fast_processor_requested": true,
        "runtime_size_overrides": null,
        "summary": "Native variable-resolution 16-pixel patches; pooling kernel 3; max 280 soft tokens; rescale 1/255; no image normalization."
      },
      "attention_effective": "SDPA tasks 1-9; eager tasks 10-13.",
      "nf4_exclusions_explicit": [
        "lm_head",
        "model.language_model.embed_tokens",
        "patch_dense",
        "input_proj",
        "embedding_projection"
      ],
      "nf4_exception_note": "patch_dense, input_proj and embedding_projection stay unquantized to support native image-input dtype casts, in addition to lm_head and input embeddings. On tasks 2-3, k-bit preparation can cast eligible unquantized weights to float32; do not claim they remain BF16 in every task."
    },
    {
      "key": "deepseek",
      "display_name": "DeepSeek-VL2-small",
      "model_repository": "deepseek-ai/deepseek-vl2-small",
      "family_adapter": "deepseek",
      "model_config": {
        "model_type": "deepseek_vl_v2",
        "language_config": {
          "hidden_size": 2048,
          "n_routed_experts": 64,
          "n_shared_experts": 2,
          "num_experts_per_tok": 6,
          "num_hidden_layers": 27
        }
      },
      "cached_files": {
        "config.json": {
          "sha256": "a2fe19266bdc5409d80e01d721c842280d4936e5da5b6210ae11163845ce5ba1",
          "bytes": 2073,
          "download_hash_matches": true
        },
        "processor_config.json": {
          "sha256": "c4f6e766667a3a5b0558b4f6419464026733f3c3ed3726d5e343a2e9d5deb06a",
          "bytes": 1226,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "c1452c41597a4e1abcc383ef66d879f002b3b2a8ea53e10e4307dad560e75abb",
          "bytes": 3467,
          "download_hash_matches": true
        },
        "special_tokens_map.json": {
          "sha256": "60c057d31d60ab8fdb53b264cc733279c0e2d82311471a7512eddfcf991a038a",
          "bytes": 799,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "adc937e0dc9d746e5cd5054a02c594bd042ee4168f97c817c616aa4080136ebf",
          "bytes": 553329,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 5296,
          "eos_token_id": 100001,
          "pad_token_id": 100002,
          "padding_side": "left",
          "eot_ids": [
            100001
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek/t1/part0/meta.json",
          "source_sha256": "62541af3a1a1ea5666c94ec5ea79a2060ac0f06b68b199abef8874de4a8f8680",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 27
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 100001,
          "pad_token_id": 100002,
          "padding_side": "left",
          "eot_ids": [
            100001
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek/t4/part0/meta.json",
          "source_sha256": "ca426fa7484071038f6b93b0e7098cd74744842ab95538fdf8d29383677cbf32",
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 0
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 5296,
          "eos_token_id": 100001,
          "pad_token_id": 100002,
          "padding_side": "left",
          "code_sha256": {
            "run.py": "047a60960af8ce33cbd90ca324267e1ddca4b053ffb115ffbe5dd3151b5bab48",
            "hooks.py": "87fda3a454058b15d57891b1a2a9192816e32f7149dee94fd2f761780dee863e",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek/t10_13/part0/meta.json",
          "source_sha256": "48c79e0182b20534d2bb818a736e2138e3c1d8306ccdca92d3af9b19585f6635",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 27
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 5296,
          "eos_token_id": 100001,
          "pad_token_id": 100002,
          "padding_side": "left",
          "eot_ids": [
            100001
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek/t23/part0/meta.json",
          "source_sha256": "c8fc25993fead36febd7a368522b81f8a2e34b97d5cc9beda5c0eb19f516b1f3",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 27
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "6033e16432a1d771cf9fe4a6f894ff5e5e1459af",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/DEEPSEEK_MODEL.json",
        "download_record_sha256": "61d139f2449705da0d367b2555783b7b2189263cbb4a31fb20e9819bd3b5541f",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "DeepseekVLV2Processor",
        "native_image_config": {
          "candidate_resolutions": [
            [
              384,
              384
            ],
            [
              384,
              768
            ],
            [
              768,
              384
            ],
            [
              384,
              1152
            ],
            [
              1152,
              384
            ],
            [
              384,
              1536
            ],
            [
              1536,
              384
            ],
            [
              768,
              768
            ],
            [
              384,
              1920
            ],
            [
              1920,
              384
            ],
            [
              384,
              2304
            ],
            [
              2304,
              384
            ],
            [
              768,
              1152
            ],
            [
              1152,
              768
            ],
            [
              384,
              2688
            ],
            [
              2688,
              384
            ],
            [
              384,
              3072
            ],
            [
              3072,
              384
            ],
            [
              768,
              1536
            ],
            [
              1536,
              768
            ],
            [
              384,
              3456
            ],
            [
              3456,
              384
            ],
            [
              1152,
              1152
            ]
          ],
          "downsample_ratio": 2,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "image_token": "<image>",
          "normalize": true,
          "patch_size": 14,
          "processor_class": "DeepseekVLV2Processor",
          "sft_format": "deepseek"
        },
        "fast_processor_requested": false,
        "runtime_size_overrides": null,
        "summary": "Native dynamic tiling on 384-pixel tiles; patch size 14; downsample ratio 2; mean/std 0.5; source candidate resolutions preserved."
      },
      "attention_effective": "Eager language attention for all tasks; xformers memory-efficient vision attention in vendor siglip_vit.py.",
      "nf4_exclusions_explicit": [],
      "metadata_correction": {
        "affected_fields": [
          "provenance.model_id",
          "provenance.model_revision"
        ],
        "recorded_in_raw_metadata": {
          "model_id": "deepseek-ai/deepseek-vl2",
          "model_revision": "f363772d1c47f4239dd844015b4bd53beb87951b"
        },
        "cause": "The shared family_upgrade/deepseek_runtime.py provenance() has full-model constants, whereas load(model_path=...) correctly uses the explicit Small path for processor, config and weights.",
        "resolution": "Small repository and revision above follow MODELS and the matching downloaded config/processor hashes. Captured NF4 count is 5296 and captured language projection count is 27, versus 6589 and 30 for the full model. Original output metadata is preserved unchanged.",
        "status": "RESOLVED_AS_PROVENANCE_FIELD_ERROR"
      }
    },
    {
      "key": "deepseek_full",
      "display_name": "DeepSeek-VL2",
      "model_repository": "deepseek-ai/deepseek-vl2",
      "family_adapter": "deepseek",
      "model_config": {
        "model_type": "deepseek_vl_v2",
        "language_config": {
          "hidden_size": 2560,
          "n_routed_experts": 72,
          "n_shared_experts": 2,
          "num_experts_per_tok": 6
        }
      },
      "cached_files": {
        "config.json": {
          "sha256": "d5dadaf4d41af00d569ac376bf09de4e28324c853b3ae0c7f6fed66f19fdcf8c",
          "bytes": 2171,
          "download_hash_matches": true
        },
        "processor_config.json": {
          "sha256": "c4f6e766667a3a5b0558b4f6419464026733f3c3ed3726d5e343a2e9d5deb06a",
          "bytes": 1226,
          "download_hash_matches": true
        },
        "tokenizer_config.json": {
          "sha256": "2356f8aadc2548ca8703ceabd113c7db0aa3e3beda2dadabc822066005ee1220",
          "bytes": 165218,
          "download_hash_matches": true
        },
        "special_tokens_map.json": {
          "sha256": "ab4bd57ce17d62e39e0a39e739de1e407484f090f0b2c7e391312bca7a5b061a",
          "bytes": 801,
          "download_hash_matches": true
        },
        "model.safetensors.index.json": {
          "sha256": "3db77993f8d11c0bba0074d07b986ec10046660fb09a91730dba2a871d321939",
          "bytes": 686833,
          "download_hash_matches": true
        }
      },
      "execution_evidence": {
        "t1": {
          "group": "t1",
          "tasks": [
            1
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 6589,
          "eos_token_id": 1,
          "pad_token_id": 2,
          "padding_side": "left",
          "eot_ids": [
            1
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek_full/t1/part0/meta.json",
          "source_sha256": "0aa01f2dc87ffffd56d1541f0aba83afb02e94382a6ab5ab8ce135dacc107349",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 30
        },
        "t4": {
          "group": "t4",
          "tasks": [
            4
          ],
          "part": 0,
          "parts": 8,
          "recipe": {
            "precision": "bf16",
            "kbit_prep": false,
            "autocast": false,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 0,
          "eos_token_id": 1,
          "pad_token_id": 2,
          "padding_side": "left",
          "eot_ids": [
            1
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek_full/t4/part0/meta.json",
          "source_sha256": "b97c2ebb2a7fab792c9a197b52e3cc74991a0b2333b1aa4e4ced900c11604dbc",
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 0
        },
        "t10_13": {
          "group": "t10_13",
          "tasks": [
            10,
            13
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": false,
            "autocast": false,
            "attention": "eager"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 6589,
          "eos_token_id": 1,
          "pad_token_id": 2,
          "padding_side": "left",
          "eot_ids": [
            1
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek_full/t10_13/part0/meta.json",
          "source_sha256": "86c52a8b042f959d23e672fc8ff274ec31c874a7db84fde0760786350950d31d",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 30
        },
        "t23": {
          "group": "t23",
          "tasks": [
            2,
            3
          ],
          "part": 0,
          "parts": 4,
          "recipe": {
            "precision": "nf4",
            "kbit_prep": true,
            "autocast": true,
            "attention": "sdpa"
          },
          "complete": true,
          "versions": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "peft": "0.17.1",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1",
            "tokenizers": "0.15.2"
          },
          "gpu": [
            "NVIDIA H100 PCIe"
          ],
          "linear4bit": 6589,
          "eos_token_id": 1,
          "pad_token_id": 2,
          "padding_side": "left",
          "eot_ids": [
            1
          ],
          "code_sha256": {
            "run.py": "ba865c0a66230d6713c540ddbe278c24f0b7f0c1c9a5514123a60605e5b68cfd",
            "hooks.py": "c837f3935348590e8792dcb5e815d2d2c3b3d3654588592622ce789021439d97",
            "canon/CANON_MANIFEST.json": "88b57cc625d4ff2b27cd011cb35311d65f9f7b4e21c223ecf6f785d1605f109b"
          },
          "source": "research/codex_review/table4_reproduction_2026_10_01/outputs/deepseek_full/t23/part0/meta.json",
          "source_sha256": "62264ebad0ddbdf27d9e10be6e5c616ef3be69ac00baddd843f2ac3e5b02bed3",
          "quantization_config": {
            "quant_method": "bitsandbytes",
            "_load_in_8bit": false,
            "_load_in_4bit": true,
            "llm_int8_threshold": 6.0,
            "llm_int8_skip_modules": null,
            "llm_int8_enable_fp32_cpu_offload": false,
            "llm_int8_has_fp16_weight": false,
            "bnb_4bit_quant_type": "nf4",
            "bnb_4bit_use_double_quant": true,
            "bnb_4bit_compute_dtype": "bfloat16",
            "load_in_4bit": true,
            "load_in_8bit": false
          },
          "native_dependencies": {
            "torch": "2.5.1+cu121",
            "transformers": "4.38.2",
            "tokenizers": "0.15.2",
            "xformers": "0.0.28.post3",
            "timm": "1.0.19",
            "attrdict3": "2.0.2",
            "bitsandbytes": "0.48.1",
            "accelerate": "1.10.1"
          },
          "vendor_source_revision": "ef9f91e2b6426536b83294c11742c27be66361b1",
          "source_sha256_vendor": {
            "processing_deepseek_vl_v2.py": "b575ec3dbc83fcc989f753722d63180efd577fe781b7b5f492da310d5548927b",
            "conversation.py": "b46bfcc1715d4c62bb7b062a2cc8bc850f2daaa7c2d5da4b6bfe8d16e851b3b1",
            "modeling_deepseek_vl_v2.py": "ffb3d419ef869e77587402a890807efd8c4c719a773e630b0234fe662e2d9610",
            "modeling_deepseek.py": "9c7309b9ba7e8c2548ec9e11d6f8fc23256103ed0b58925ea9429e014995578f",
            "configuration_deepseek.py": "6ab21f29a4722e26fa28c8e0d4277591689a598df17cf6c712330e8f62b3fc7c",
            "siglip_vit.py": "4512ee84bb47d0648e3cefd126dc46f5d0bd038729e478e2331184b5de64e537"
          },
          "gpu_count": 1,
          "nf4_absorbed_projection_count": 30
        }
      },
      "precision_by_task": "task 4: BF16; all other tasks: NF4",
      "revision_evidence": {
        "revision": "f363772d1c47f4239dd844015b4bd53beb87951b",
        "basis": "Download record and explicit local loader path",
        "download_record": "research/codex_review/general_llm_benchmark_2026_10_01/DEEPSEEK_FULL_MODEL.json",
        "download_record_sha256": "413619673072b230a5b4394d383e9740bf646d384db0a6b6d7e896d19d7378d5",
        "explicitly_pinned_in_loader": true
      },
      "image_preprocessing": {
        "processor_class": "DeepseekVLV2Processor",
        "native_image_config": {
          "candidate_resolutions": [
            [
              384,
              384
            ],
            [
              384,
              768
            ],
            [
              768,
              384
            ],
            [
              384,
              1152
            ],
            [
              1152,
              384
            ],
            [
              384,
              1536
            ],
            [
              1536,
              384
            ],
            [
              768,
              768
            ],
            [
              384,
              1920
            ],
            [
              1920,
              384
            ],
            [
              384,
              2304
            ],
            [
              2304,
              384
            ],
            [
              768,
              1152
            ],
            [
              1152,
              768
            ],
            [
              384,
              2688
            ],
            [
              2688,
              384
            ],
            [
              384,
              3072
            ],
            [
              3072,
              384
            ],
            [
              768,
              1536
            ],
            [
              1536,
              768
            ],
            [
              384,
              3456
            ],
            [
              3456,
              384
            ],
            [
              1152,
              1152
            ]
          ],
          "downsample_ratio": 2,
          "image_mean": [
            0.5,
            0.5,
            0.5
          ],
          "image_std": [
            0.5,
            0.5,
            0.5
          ],
          "image_token": "<image>",
          "normalize": true,
          "patch_size": 14,
          "processor_class": "DeepseekVLV2Processor",
          "sft_format": "deepseek"
        },
        "fast_processor_requested": false,
        "runtime_size_overrides": null,
        "summary": "Native dynamic tiling on 384-pixel tiles; patch size 14; downsample ratio 2; mean/std 0.5; source candidate resolutions preserved."
      },
      "attention_effective": "Eager language attention for all tasks; xformers memory-efficient vision attention in vendor siglip_vit.py.",
      "nf4_exclusions_explicit": []
    }
  ],
  "audit_notes": [
    {
      "model": "deepseek",
      "issue": "Incorrect model_id/model_revision strings in reused raw provenance; actual Small loader path and architecture evidence resolve identity. See model metadata_correction.",
      "scientific_outputs_modified": false
    },
    {
      "model": "all",
      "issue": "Runtime per-image tensor sizes were not saved. Report verified native processor configurations and do not describe them as a fixed common pixel resolution."
    },
    {
      "model": "vgl,medgemma",
      "issue": "Loader used a repository name rather than revision argument. Current resolved cache revision and byte-equivalent cached source evidence are recorded separately from explicitly pinned comparator snapshots."
    }
  ]
}

